Variational free complement method with Gaussian expanded complement functions: extensions of general atomic framework including helium and lithium ground states with geminal induced expansion length

We expand the previous framework of hierarchical-decontraction Gaussian expanded complement functions approach (arXiv: 2603.16262v2) of the free complement (FC) method to $N$-electron atomic systems including general permutations. We consider the possibility that the Gaussian expansion length depends on the presence of the geminal $g$ function. To be more specific, fewer expansion length shall be used when the two-electron $g$ function is combined with the initial wavefunction. The present approach is applied to the ground states of the helium and lithium atoms. The complement function generations via 2s$\rightarrow$1s channel in the lithium ground state are discussed. Symmetries for the associated $N$-electron integrals are analyzed.

==> anc/gauss_cf_after.txt <==
0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 0.0  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 0.0  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 0.0  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 0.0  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 0.0  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 0.0  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 0.0  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 0.0  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 0.0  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 0.0  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 0.0  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 0.0  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 0.0  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 0.0  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 0.0  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 0.0  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 0.0  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 0.0  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 0.0  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 0.0  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 0.0  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 0.0  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 0.0  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 0.0  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 0.0  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 0.0  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 0.0  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 0.0274543776  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 0.0274543776  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 0.0274543776  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 0.0274543776  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 0.0274543776  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 0.0274543776  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 0.0274543776  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 0.0274543776  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 0.0274543776  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 0.0274543776  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 0.0274543776  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 0.0274543776  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 0.0274543776  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 0.0274543776  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 0.0274543776  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 0.0274543776  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 0.0274543776  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 0.0274543776  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 0.0274543776  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 0.0274543776  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 0.0274543776  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 0.0274543776  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 0.0274543776  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 0.0274543776  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 0.0274543776  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 0.0274543776  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 0.0274543776  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 0.10144278905  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 0.10144278905  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 0.10144278905  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 0.10144278905  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 0.10144278905  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 0.10144278905  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 0.10144278905  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 0.10144278905  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 0.10144278905  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 0.10144278905  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 0.10144278905  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 0.10144278905  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 0.10144278905  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 0.10144278905  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 0.10144278905  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 0.10144278905  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 0.10144278905  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 0.10144278905  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 0.10144278905  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 0.10144278905  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 0.10144278905  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 0.10144278905  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 0.10144278905  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 0.10144278905  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 0.10144278905  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 0.10144278905  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 0.10144278905  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 0.556915146  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 0.556915146  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 0.556915146  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 0.556915146  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 0.556915146  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 0.556915146  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 0.556915146  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 0.556915146  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 0.556915146  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 0.556915146  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 0.556915146  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 0.556915146  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 0.556915146  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 0.556915146  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 0.556915146  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 0.556915146  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 0.556915146  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 0.556915146  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 0.556915146  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 0.556915146  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 0.556915146  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 0.556915146  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 0.556915146  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 0.556915146  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 0.556915146  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 0.556915146  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 0.556915146  -0.033755868112859404

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.54164990448 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.54164990448 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.54164990448 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.54164990448 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.54164990448 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.54164990448 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.54164990448 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.54164990448 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.54164990448 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 1.4108598936 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 1.4108598936 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 1.4108598936 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 1.4108598936 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 1.4108598936 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 1.4108598936 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 1.4108598936 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 1.4108598936 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 1.4108598936 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 23.234205582 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 23.234205582 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 23.234205582 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 23.234205582 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 23.234205582 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 23.234205582 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 23.234205582 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 23.234205582 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 23.234205582 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 3.6519404058 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 3.6519404058 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 3.6519404058 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 3.6519404058 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 3.6519404058 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 3.6519404058 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 3.6519404058 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 3.6519404058 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 3.6519404058 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 20.048945256 0.024267420303772 0.0 0.0 0.0  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0 0.0 0.0  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0 0.0 0.0  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0 0.0 0.0  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0 0.0 0.0  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0 0.0 0.0  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0 0.0 0.0  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0 0.0 0.0  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0 0.0 0.0  -0.09495766729289289

0.78875328669696 0.9883575936 0.163617074458745 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.163617074458745 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.163617074458745 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.163617074458745 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 2.227660584  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 2.227660584  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 2.227660584  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 2.227660584  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 2.227660584  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 2.227660584  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 2.227660584  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 2.227660584  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 2.227660584  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 2.227660584  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 2.227660584  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 2.227660584  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 2.227660584  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 2.227660584  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 2.227660584  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 2.227660584  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 2.227660584  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 2.227660584  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 2.227660584  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 2.227660584  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 2.227660584  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 2.227660584  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 2.227660584  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 2.227660584  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 2.227660584  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 2.227660584  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 2.227660584  -0.033755868112859404

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0 2.227660584  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0 2.227660584  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0 2.227660584  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0 2.227660584  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0 2.227660584  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0 2.227660584  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0 2.227660584  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0 2.227660584  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0 2.227660584  0.12636840041272845

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.556915146 0.556915146  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.556915146 0.556915146  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.556915146 0.556915146  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.556915146 0.556915146  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.556915146 0.556915146  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.556915146 0.556915146  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.556915146 0.556915146  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.556915146 0.556915146  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.556915146 0.556915146  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.556915146 0.556915146  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.556915146 0.556915146  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.556915146 0.556915146  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.556915146 0.556915146  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.556915146 0.556915146  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.556915146 0.556915146  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.556915146 0.556915146  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.556915146 0.556915146  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.556915146 0.556915146  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.556915146 0.556915146  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.556915146 0.556915146  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.556915146 0.556915146  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.556915146 0.556915146  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.556915146 0.556915146  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.556915146 0.556915146  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.556915146 0.556915146  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.556915146 0.556915146  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.556915146 0.556915146  -0.033755868112859404

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.556915146 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.556915146 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.556915146 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.556915146 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.556915146 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.556915146 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.556915146 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.556915146 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.556915146 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.556915146 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.556915146 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.556915146 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.556915146 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.556915146 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.556915146 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.556915146 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.556915146 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.556915146 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.556915146 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.556915146 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.556915146 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.556915146 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.556915146 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.556915146 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.556915146 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.556915146 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.556915146 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.024267420303772 2.227660584 0.0 0.0  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 2.227660584 0.0 0.0  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 2.227660584 0.0 0.0  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 2.227660584 0.0 0.0  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 2.227660584 0.0 0.0  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 2.227660584 0.0 0.0  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 2.227660584 0.0 0.0  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 2.227660584 0.0 0.0  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 2.227660584 0.0 0.0  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 2.227660584 0.0 0.0  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 2.227660584 0.0 0.0  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 2.227660584 0.0 0.0  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 2.227660584 0.0 0.0  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 2.227660584 0.0 0.0  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 2.227660584 0.0 0.0  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 2.227660584 0.0 0.0  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 2.227660584 0.0 0.0  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 2.227660584 0.0 0.0  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 2.227660584 0.0 0.0  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 2.227660584 0.0 0.0  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 2.227660584 0.0 0.0  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 2.227660584 0.0 0.0  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 2.227660584 0.0 0.0  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 2.227660584 0.0 0.0  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 2.227660584 0.0 0.0  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 2.227660584 0.0 0.0  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 2.227660584 0.0 0.0  -0.033755868112859404

0.78875328669696 0.78875328669696 0.163617074458745 2.227660584 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 2.227660584 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 2.227660584 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 2.227660584 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 2.227660584 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 2.227660584 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 2.227660584 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 2.227660584 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 2.227660584 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 2.227660584 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 2.227660584 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 2.227660584 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 2.227660584 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 2.227660584 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 2.227660584 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 2.227660584 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 2.227660584 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 2.227660584 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.54164990448 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.54164990448 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.54164990448 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.54164990448 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.54164990448 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.54164990448 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.54164990448 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.54164990448 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.54164990448 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 1.4108598936 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 1.4108598936 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 1.4108598936 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 1.4108598936 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 1.4108598936 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 1.4108598936 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 1.4108598936 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 1.4108598936 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 1.4108598936 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 3.6519404058 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 3.6519404058 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 3.6519404058 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 3.6519404058 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 3.6519404058 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 3.6519404058 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 3.6519404058 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 3.6519404058 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 3.6519404058 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 1.4108598936 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 1.4108598936 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 1.4108598936 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 1.4108598936 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 1.4108598936 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 1.4108598936 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 1.4108598936 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 1.4108598936 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 1.4108598936 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 23.234205582 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 23.234205582 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 23.234205582 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 23.234205582 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 23.234205582 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 23.234205582 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 23.234205582 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 23.234205582 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 23.234205582 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 3.6519404058 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 3.6519404058 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 3.6519404058 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 3.6519404058 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 3.6519404058 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 3.6519404058 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 3.6519404058 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 3.6519404058 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 3.6519404058 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 1.732270119097372 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 1.732270119097372 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 1.732270119097372 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 1.732270119097372 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 1.732270119097372 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 1.732270119097372 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 1.732270119097372 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 1.732270119097372 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 1.732270119097372 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 74.30615188477356 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 74.30615188477356 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 74.30615188477356 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 74.30615188477356 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 74.30615188477356 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 74.30615188477356 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 74.30615188477356 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 74.30615188477356 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 74.30615188477356 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 11.679402487414745 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 11.679402487414745 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 11.679402487414745 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 11.679402487414745 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 11.679402487414745 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 11.679402487414745 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 11.679402487414745 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 11.679402487414745 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 11.679402487414745 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.9883575936 0.024267420303772 0.0 0.0 0.556915146  0.01305207401985802
0.78875328669696 0.9883575936 0.06321044228854 0.0 0.0 0.556915146  0.034813120593992615
0.78875328669696 0.9883575936 1.04095694953355 0.0 0.0 0.556915146  -0.028622180474350792
2.91441075229088 0.9883575936 0.024267420303772 0.0 0.0 0.556915146  0.0418797025374521
2.91441075229088 0.9883575936 0.06321044228854 0.0 0.0 0.556915146  0.11170356011302472
2.91441075229088 0.9883575936 1.04095694953355 0.0 0.0 0.556915146  -0.09183892172350093
15.9999493785216 0.9883575936 0.024267420303772 0.0 0.0 0.556915146  0.04330188971348805
15.9999493785216 0.9883575936 0.06321044228854 0.0 0.0 0.556915146  0.11549688626113276
15.9999493785216 0.9883575936 1.04095694953355 0.0 0.0 0.556915146  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.0 0.0 0.0274543776  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0 0.0 0.0274543776  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0 0.0 0.0274543776  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0 0.0 0.0274543776  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0 0.0 0.0274543776  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0 0.0 0.0274543776  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0 0.0 0.0274543776  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0 0.0 0.0274543776  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0 0.0 0.0274543776  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.0 0.0 0.556915146  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0 0.0 0.556915146  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0 0.0 0.556915146  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0 0.0 0.556915146  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0 0.0 0.556915146  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0 0.0 0.556915146  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0 0.0 0.556915146  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0 0.0 0.556915146  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0 0.0 0.556915146  -0.09495766729289289

0.78875328669696 0.9883575936 0.8982484389834 0.0 0.0 0.556915146  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.0 0.0 0.556915146  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.0 0.0 0.556915146  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.0 0.0 0.556915146  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.0 0.0 0.556915146  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.0 0.0 0.556915146  0.35548333352314626

0.78875328669696 20.048945256 0.024267420303772 0.0 0.556915146 0.0  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0 0.556915146 0.0  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0 0.556915146 0.0  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0 0.556915146 0.0  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0 0.556915146 0.0  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0 0.556915146 0.0  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0 0.556915146 0.0  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0 0.556915146 0.0  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0 0.556915146 0.0  -0.09495766729289289

0.78875328669696 0.9883575936 0.163617074458745 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.556915146 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.556915146 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.556915146 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.54164990448 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.54164990448 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.54164990448 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 1.4108598936 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 1.4108598936 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 1.4108598936 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 23.234205582 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 23.234205582 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 23.234205582 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 3.6519404058 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 3.6519404058 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 3.6519404058 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 3.6519404058 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 3.6519404058 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 3.6519404058 0.0 0.0 0.0  0.35548333352314626

0.9883575936 0.9883575936 0.024267420303772 0.0 0.0 0.0  0.121811307676028
0.9883575936 0.9883575936 0.06321044228854 0.0 0.0 0.0  0.32490098794916505
0.9883575936 0.9883575936 1.04095694953355 0.0 0.0 0.0  -0.267122698416774

0.9883575936 20.048945256 0.024267420303772 0.0 0.0 0.0  0.121811307676028
0.9883575936 20.048945256 0.06321044228854 0.0 0.0 0.0  0.32490098794916505
0.9883575936 20.048945256 1.04095694953355 0.0 0.0 0.0  -0.267122698416774

3.6519404058 3.6519404058 0.024267420303772 0.0 0.0 0.0  0.121811307676028
3.6519404058 3.6519404058 0.06321044228854 0.0 0.0 0.0  0.32490098794916505
3.6519404058 3.6519404058 1.04095694953355 0.0 0.0 0.0  -0.267122698416774

20.048945256 20.048945256 0.024267420303772 0.0 0.0 0.0  0.121811307676028
20.048945256 20.048945256 0.06321044228854 0.0 0.0 0.0  0.32490098794916505
20.048945256 20.048945256 1.04095694953355 0.0 0.0 0.0  -0.267122698416774

0.9883575936 0.9883575936 0.8982484389834 0.0 0.0 0.0  1.0

0.9883575936 20.048945256 0.163617074458745 0.0 0.0 0.0  1.0

0.9883575936 20.048945256 0.8982484389834 0.0 0.0 0.0  1.0

3.6519404058 3.6519404058 0.163617074458745 0.0 0.0 0.0  1.0

3.6519404058 20.048945256 0.04428116563104 0.0 0.0 0.0  1.0

3.6519404058 20.048945256 0.8982484389834 0.0 0.0 0.0  1.0

20.048945256 20.048945256 0.163617074458745 0.0 0.0 0.0  1.0

20.048945256 20.048945256 0.8982484389834 0.0 0.0 0.0  1.0



==> anc/gauss_cf_before.txt <==
0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 0.0  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 0.0  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 0.0  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 0.0  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 0.0  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 0.0  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 0.0  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 0.0  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 0.0  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 0.0  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 0.0  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 0.0  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 0.0  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 0.0  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 0.0  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 0.0  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 0.0  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 0.0  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 0.0  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 0.0  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 0.0  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 0.0  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 0.0  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 0.0  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 0.0  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 0.0  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 0.0  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 0.0274543776  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 0.0274543776  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 0.0274543776  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 0.0274543776  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 0.0274543776  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 0.0274543776  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 0.0274543776  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 0.0274543776  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 0.0274543776  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 0.0274543776  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 0.0274543776  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 0.0274543776  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 0.0274543776  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 0.0274543776  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 0.0274543776  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 0.0274543776  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 0.0274543776  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 0.0274543776  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 0.0274543776  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 0.0274543776  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 0.0274543776  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 0.0274543776  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 0.0274543776  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 0.0274543776  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 0.0274543776  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 0.0274543776  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 0.0274543776  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 0.10144278905  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 0.10144278905  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 0.10144278905  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 0.10144278905  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 0.10144278905  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 0.10144278905  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 0.10144278905  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 0.10144278905  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 0.10144278905  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 0.10144278905  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 0.10144278905  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 0.10144278905  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 0.10144278905  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 0.10144278905  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 0.10144278905  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 0.10144278905  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 0.10144278905  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 0.10144278905  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 0.10144278905  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 0.10144278905  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 0.10144278905  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 0.10144278905  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 0.10144278905  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 0.10144278905  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 0.10144278905  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 0.10144278905  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 0.10144278905  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 0.556915146  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 0.556915146  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 0.556915146  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 0.556915146  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 0.556915146  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 0.556915146  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 0.556915146  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 0.556915146  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 0.556915146  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 0.556915146  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 0.556915146  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 0.556915146  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 0.556915146  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 0.556915146  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 0.556915146  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 0.556915146  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 0.556915146  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 0.556915146  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 0.556915146  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 0.556915146  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 0.556915146  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 0.556915146  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 0.556915146  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 0.556915146  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 0.556915146  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 0.556915146  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 0.556915146  -0.033755868112859404

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.0  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.0  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.0  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.0  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.0  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.0  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.0  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.0  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.0  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.0  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.0  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.0  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.0  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.0  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.0  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.0  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.0  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.0  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.0  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.0  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.0  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.0  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.0  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.0  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.0  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.0  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.0  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.0  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.0  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.0  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.0  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.0  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.0  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.0  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.0  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.0  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.0  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.0  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.0  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.0  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.0  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.0  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.0  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.0  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.0  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.0  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.0  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.0  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.0  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.0  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.0  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.0  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.0  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.0  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.556915146 0.0 0.0  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.556915146 0.0 0.0  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.556915146 0.0 0.0  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.556915146 0.0 0.0  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.556915146 0.0 0.0  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.556915146 0.0 0.0  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.556915146 0.0 0.0  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.556915146 0.0 0.0  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.556915146 0.0 0.0  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.556915146 0.0 0.0  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.556915146 0.0 0.0  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.556915146 0.0 0.0  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.556915146 0.0 0.0  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.556915146 0.0 0.0  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.556915146 0.0 0.0  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.556915146 0.0 0.0  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.556915146 0.0 0.0  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.556915146 0.0 0.0  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.556915146 0.0 0.0  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.556915146 0.0 0.0  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.556915146 0.0 0.0  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.556915146 0.0 0.0  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.556915146 0.0 0.0  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.556915146 0.0 0.0  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.556915146 0.0 0.0  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.556915146 0.0 0.0  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.556915146 0.0 0.0  -0.033755868112859404

0.78875328669696 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.54164990448 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.54164990448 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.54164990448 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.54164990448 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.54164990448 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.54164990448 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.54164990448 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.54164990448 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.54164990448 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 1.4108598936 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 1.4108598936 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 1.4108598936 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 1.4108598936 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 1.4108598936 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 1.4108598936 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 1.4108598936 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 1.4108598936 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 1.4108598936 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 23.234205582 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 23.234205582 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 23.234205582 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 23.234205582 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 23.234205582 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 23.234205582 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 23.234205582 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 23.234205582 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 23.234205582 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.9883575936 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.9883575936 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.9883575936 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.9883575936 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.9883575936 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.9883575936 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.9883575936 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.9883575936 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.9883575936 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 3.6519404058 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 3.6519404058 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 3.6519404058 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 3.6519404058 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 3.6519404058 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 3.6519404058 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 3.6519404058 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 3.6519404058 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 3.6519404058 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 20.048945256 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 20.048945256 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 20.048945256 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 20.048945256 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 20.048945256 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 20.048945256 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 20.048945256 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 20.048945256 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 20.048945256 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.9883575936 0.024267420303772 0.0 0.0 0.0  0.01305207401985802
0.78875328669696 0.9883575936 0.06321044228854 0.0 0.0 0.0  0.034813120593992615
0.78875328669696 0.9883575936 1.04095694953355 0.0 0.0 0.0  -0.028622180474350792
2.91441075229088 0.9883575936 0.024267420303772 0.0 0.0 0.0  0.0418797025374521
2.91441075229088 0.9883575936 0.06321044228854 0.0 0.0 0.0  0.11170356011302472
2.91441075229088 0.9883575936 1.04095694953355 0.0 0.0 0.0  -0.09183892172350093
15.9999493785216 0.9883575936 0.024267420303772 0.0 0.0 0.0  0.04330188971348805
15.9999493785216 0.9883575936 0.06321044228854 0.0 0.0 0.0  0.11549688626113276
15.9999493785216 0.9883575936 1.04095694953355 0.0 0.0 0.0  -0.09495766729289289

0.78875328669696 3.6519404058 0.024267420303772 0.0 0.0 0.0  0.01305207401985802
0.78875328669696 3.6519404058 0.06321044228854 0.0 0.0 0.0  0.034813120593992615
0.78875328669696 3.6519404058 1.04095694953355 0.0 0.0 0.0  -0.028622180474350792
2.91441075229088 3.6519404058 0.024267420303772 0.0 0.0 0.0  0.0418797025374521
2.91441075229088 3.6519404058 0.06321044228854 0.0 0.0 0.0  0.11170356011302472
2.91441075229088 3.6519404058 1.04095694953355 0.0 0.0 0.0  -0.09183892172350093
15.9999493785216 3.6519404058 0.024267420303772 0.0 0.0 0.0  0.04330188971348805
15.9999493785216 3.6519404058 0.06321044228854 0.0 0.0 0.0  0.11549688626113276
15.9999493785216 3.6519404058 1.04095694953355 0.0 0.0 0.0  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.0 0.0 0.0  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0 0.0 0.0  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0 0.0 0.0  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0 0.0 0.0  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0 0.0 0.0  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0 0.0 0.0  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0 0.0 0.0  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0 0.0 0.0  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0 0.0 0.0  -0.09495766729289289

0.78875328669696 0.9883575936 0.04428116563104 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.04428116563104 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.04428116563104 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.163617074458745 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.04428116563104 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.04428116563104 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.04428116563104 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.163617074458745 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.163617074458745 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.163617074458745 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.8982484389834 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.8982484389834 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.8982484389834 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.04428116563104 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.04428116563104 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.04428116563104 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.163617074458745 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.163617074458745 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.163617074458745 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 0.1098175104  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 0.1098175104  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 0.1098175104  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 0.1098175104  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 0.1098175104  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 0.1098175104  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 0.1098175104  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 0.1098175104  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 0.1098175104  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 0.1098175104  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 0.1098175104  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 0.1098175104  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 0.1098175104  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 0.1098175104  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 0.1098175104  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 0.1098175104  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 0.1098175104  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 0.1098175104  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 0.1098175104  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 0.1098175104  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 0.1098175104  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 0.1098175104  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 0.1098175104  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 0.1098175104  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 0.1098175104  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 0.1098175104  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 0.1098175104  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 0.4057711562  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 0.4057711562  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 0.4057711562  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 0.4057711562  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 0.4057711562  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 0.4057711562  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 0.4057711562  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 0.4057711562  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 0.4057711562  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 0.4057711562  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 0.4057711562  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 0.4057711562  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 0.4057711562  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 0.4057711562  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 0.4057711562  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 0.4057711562  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 0.4057711562  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 0.4057711562  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 0.4057711562  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 0.4057711562  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 0.4057711562  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 0.4057711562  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 0.4057711562  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 0.4057711562  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 0.4057711562  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 0.4057711562  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 0.4057711562  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0 2.227660584  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0 2.227660584  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0 2.227660584  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0 2.227660584  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0 2.227660584  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0 2.227660584  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0 2.227660584  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0 2.227660584  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0 2.227660584  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0 2.227660584  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0 2.227660584  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0 2.227660584  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0 2.227660584  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0 2.227660584  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0 2.227660584  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0 2.227660584  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0 2.227660584  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0 2.227660584  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0 2.227660584  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0 2.227660584  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0 2.227660584  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0 2.227660584  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0 2.227660584  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0 2.227660584  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0 2.227660584  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0 2.227660584  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0 2.227660584  -0.033755868112859404

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.0 0.1098175104  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.0 0.1098175104  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.0 0.1098175104  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.0 0.1098175104  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.0 0.1098175104  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.0 0.1098175104  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.0 0.1098175104  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.0 0.1098175104  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.0 0.1098175104  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.0 0.4057711562  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.0 0.4057711562  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.0 0.4057711562  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.0 0.4057711562  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.0 0.4057711562  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.0 0.4057711562  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.0 0.4057711562  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.0 0.4057711562  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.0 0.4057711562  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.0 2.227660584  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.0 2.227660584  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.0 2.227660584  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.0 2.227660584  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.0 2.227660584  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.0 2.227660584  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.0 2.227660584  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.0 2.227660584  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.0 2.227660584  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.0 0.1098175104  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.0 0.1098175104  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.0 0.1098175104  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.0 0.1098175104  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.0 0.1098175104  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.0 0.1098175104  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.0 0.1098175104  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.0 0.1098175104  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.0 0.1098175104  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.0 0.4057711562  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.0 0.4057711562  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.0 0.4057711562  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.0 0.4057711562  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.0 0.4057711562  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.0 0.4057711562  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.0 0.4057711562  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.0 0.4057711562  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.0 0.4057711562  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.0 2.227660584  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.0 2.227660584  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.0 2.227660584  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.0 2.227660584  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.0 2.227660584  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.0 2.227660584  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.0 2.227660584  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.0 2.227660584  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.0 2.227660584  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0 0.1098175104  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0 0.1098175104  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0 0.1098175104  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0 0.1098175104  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0 0.1098175104  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0 0.1098175104  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0 0.1098175104  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0 0.1098175104  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0 0.1098175104  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0 0.4057711562  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0 0.4057711562  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0 0.4057711562  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0 0.4057711562  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0 0.4057711562  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0 0.4057711562  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0 0.4057711562  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0 0.4057711562  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0 0.4057711562  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0 2.227660584  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0 2.227660584  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0 2.227660584  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0 2.227660584  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0 2.227660584  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0 2.227660584  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0 2.227660584  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0 2.227660584  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0 2.227660584  0.12636840041272845

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0274543776 0.0274543776  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0274543776 0.0274543776  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0274543776 0.0274543776  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0274543776 0.0274543776  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0274543776 0.0274543776  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0274543776 0.0274543776  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0274543776 0.0274543776  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0274543776 0.0274543776  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0274543776 0.0274543776  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0274543776 0.0274543776  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0274543776 0.0274543776  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0274543776 0.0274543776  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0274543776 0.0274543776  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0274543776 0.0274543776  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0274543776 0.0274543776  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0274543776 0.0274543776  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0274543776 0.0274543776  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0274543776 0.0274543776  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0274543776 0.0274543776  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0274543776 0.0274543776  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0274543776 0.0274543776  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0274543776 0.0274543776  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0274543776 0.0274543776  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0274543776 0.0274543776  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0274543776 0.0274543776  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0274543776 0.0274543776  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0274543776 0.0274543776  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0274543776 0.10144278905  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0274543776 0.10144278905  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0274543776 0.10144278905  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0274543776 0.10144278905  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0274543776 0.10144278905  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0274543776 0.10144278905  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0274543776 0.10144278905  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0274543776 0.10144278905  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0274543776 0.10144278905  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0274543776 0.10144278905  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0274543776 0.10144278905  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0274543776 0.10144278905  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0274543776 0.10144278905  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0274543776 0.10144278905  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0274543776 0.10144278905  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0274543776 0.10144278905  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0274543776 0.10144278905  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0274543776 0.10144278905  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0274543776 0.10144278905  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0274543776 0.10144278905  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0274543776 0.10144278905  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0274543776 0.10144278905  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0274543776 0.10144278905  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0274543776 0.10144278905  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0274543776 0.10144278905  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0274543776 0.10144278905  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0274543776 0.10144278905  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.0274543776 0.556915146  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.0274543776 0.556915146  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.0274543776 0.556915146  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.0274543776 0.556915146  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.0274543776 0.556915146  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.0274543776 0.556915146  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.0274543776 0.556915146  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.0274543776 0.556915146  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.0274543776 0.556915146  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.0274543776 0.556915146  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.0274543776 0.556915146  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.0274543776 0.556915146  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.0274543776 0.556915146  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.0274543776 0.556915146  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.0274543776 0.556915146  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.0274543776 0.556915146  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.0274543776 0.556915146  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.0274543776 0.556915146  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.0274543776 0.556915146  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.0274543776 0.556915146  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.0274543776 0.556915146  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.0274543776 0.556915146  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.0274543776 0.556915146  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.0274543776 0.556915146  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.0274543776 0.556915146  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.0274543776 0.556915146  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.0274543776 0.556915146  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.10144278905 0.10144278905  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.10144278905 0.10144278905  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.10144278905 0.10144278905  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.10144278905 0.10144278905  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.10144278905 0.10144278905  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.10144278905 0.10144278905  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.10144278905 0.10144278905  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.10144278905 0.10144278905  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.10144278905 0.10144278905  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.10144278905 0.10144278905  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.10144278905 0.10144278905  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.10144278905 0.10144278905  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.10144278905 0.10144278905  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.10144278905 0.10144278905  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.10144278905 0.10144278905  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.10144278905 0.10144278905  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.10144278905 0.10144278905  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.10144278905 0.10144278905  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.10144278905 0.10144278905  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.10144278905 0.10144278905  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.10144278905 0.10144278905  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.10144278905 0.10144278905  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.10144278905 0.10144278905  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.10144278905 0.10144278905  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.10144278905 0.10144278905  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.10144278905 0.10144278905  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.10144278905 0.10144278905  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.10144278905 0.556915146  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.10144278905 0.556915146  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.10144278905 0.556915146  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.10144278905 0.556915146  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.10144278905 0.556915146  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.10144278905 0.556915146  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.10144278905 0.556915146  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.10144278905 0.556915146  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.10144278905 0.556915146  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.10144278905 0.556915146  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.10144278905 0.556915146  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.10144278905 0.556915146  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.10144278905 0.556915146  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.10144278905 0.556915146  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.10144278905 0.556915146  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.10144278905 0.556915146  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.10144278905 0.556915146  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.10144278905 0.556915146  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.10144278905 0.556915146  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.10144278905 0.556915146  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.10144278905 0.556915146  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.10144278905 0.556915146  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.10144278905 0.556915146  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.10144278905 0.556915146  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.10144278905 0.556915146  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.10144278905 0.556915146  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.10144278905 0.556915146  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0 0.556915146 0.556915146  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0 0.556915146 0.556915146  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0 0.556915146 0.556915146  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0 0.556915146 0.556915146  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0 0.556915146 0.556915146  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0 0.556915146 0.556915146  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0 0.556915146 0.556915146  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0 0.556915146 0.556915146  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0 0.556915146 0.556915146  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0 0.556915146 0.556915146  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0 0.556915146 0.556915146  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0 0.556915146 0.556915146  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0 0.556915146 0.556915146  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0 0.556915146 0.556915146  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0 0.556915146 0.556915146  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0 0.556915146 0.556915146  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0 0.556915146 0.556915146  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0 0.556915146 0.556915146  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0 0.556915146 0.556915146  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0 0.556915146 0.556915146  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0 0.556915146 0.556915146  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0 0.556915146 0.556915146  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0 0.556915146 0.556915146  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0 0.556915146 0.556915146  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0 0.556915146 0.556915146  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0 0.556915146 0.556915146  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0 0.556915146 0.556915146  -0.033755868112859404

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.0274543776 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.0274543776 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.0274543776 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.0274543776 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.0274543776 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.0274543776 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.0274543776 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.0274543776 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.0274543776 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.0274543776 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.0274543776 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.0274543776 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.0274543776 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.0274543776 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.0274543776 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.0274543776 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.0274543776 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.0274543776 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.0274543776 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.0274543776 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.0274543776 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.0274543776 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.0274543776 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.0274543776 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.0274543776 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.0274543776 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.0274543776 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.10144278905 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.10144278905 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.10144278905 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.10144278905 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.10144278905 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.10144278905 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.10144278905 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.10144278905 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.10144278905 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.10144278905 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.10144278905 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.10144278905 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.10144278905 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.10144278905 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.10144278905 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.10144278905 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.10144278905 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.10144278905 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0 0.556915146 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0 0.556915146 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0 0.556915146 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0 0.556915146 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0 0.556915146 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0 0.556915146 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0 0.556915146 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0 0.556915146 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0 0.556915146 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.0274543776 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.0274543776 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.0274543776 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.0274543776 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.0274543776 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.0274543776 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.0274543776 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.0274543776 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.0274543776 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.0274543776 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.0274543776 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.0274543776 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.0274543776 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.0274543776 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.0274543776 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.0274543776 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.0274543776 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.0274543776 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.0274543776 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.0274543776 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.0274543776 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.0274543776 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.0274543776 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.0274543776 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.0274543776 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.0274543776 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.0274543776 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.10144278905 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.10144278905 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.10144278905 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.10144278905 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.10144278905 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.10144278905 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.10144278905 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.10144278905 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.10144278905 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.10144278905 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.10144278905 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.10144278905 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.10144278905 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.10144278905 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.10144278905 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.10144278905 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.10144278905 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.10144278905 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0 0.556915146 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0 0.556915146 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0 0.556915146 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0 0.556915146 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0 0.556915146 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0 0.556915146 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0 0.556915146 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0 0.556915146 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0 0.556915146 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0274543776 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0274543776 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0274543776 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0274543776 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0274543776 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0274543776 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0274543776 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0274543776 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0274543776 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0274543776 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0274543776 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0274543776 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0274543776 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0274543776 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0274543776 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0274543776 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0274543776 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0274543776 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.0274543776 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.0274543776 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.0274543776 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.0274543776 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.0274543776 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.0274543776 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.0274543776 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.0274543776 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.0274543776 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.10144278905 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.10144278905 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.10144278905 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.10144278905 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.10144278905 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.10144278905 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.10144278905 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.10144278905 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.10144278905 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.10144278905 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.10144278905 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.10144278905 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.10144278905 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.10144278905 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.10144278905 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.10144278905 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.10144278905 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.10144278905 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0 0.556915146 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0 0.556915146 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0 0.556915146 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0 0.556915146 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0 0.556915146 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0 0.556915146 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0 0.556915146 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0 0.556915146 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0 0.556915146 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.0274543776  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.0274543776  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.0274543776  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.0274543776  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.0274543776  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.0274543776  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.0274543776  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.0274543776  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.0274543776  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.0274543776  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.0274543776  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.0274543776  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.0274543776  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.0274543776  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.0274543776  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.0274543776  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.0274543776  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.0274543776  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.0274543776  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.0274543776  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.0274543776  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.0274543776  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.0274543776  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.0274543776  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.0274543776  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.0274543776  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.0274543776  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.10144278905  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.10144278905  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.10144278905  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.10144278905  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.10144278905  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.10144278905  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.10144278905  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.10144278905  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.10144278905  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.10144278905  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.10144278905  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.10144278905  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.10144278905  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.10144278905  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.10144278905  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.10144278905  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.10144278905  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.10144278905  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.10144278905  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.10144278905  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.10144278905  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.10144278905  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.10144278905  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.10144278905  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.10144278905  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.10144278905  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.10144278905  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.556915146  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.556915146  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.556915146  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.556915146  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.556915146  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.556915146  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.556915146  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.556915146  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.556915146  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.556915146  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.556915146  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.556915146  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.556915146  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.556915146  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.556915146  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.556915146  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.556915146  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.556915146  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.0274543776 0.0 0.556915146  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.0274543776 0.0 0.556915146  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.0274543776 0.0 0.556915146  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.0274543776 0.0 0.556915146  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.0274543776 0.0 0.556915146  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.0274543776 0.0 0.556915146  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.0274543776 0.0 0.556915146  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.0274543776 0.0 0.556915146  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.0274543776 0.0 0.556915146  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.0274543776  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.0274543776  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.0274543776  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.0274543776  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.0274543776  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.0274543776  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.0274543776  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.0274543776  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.0274543776  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.0274543776  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.0274543776  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.0274543776  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.0274543776  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.0274543776  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.0274543776  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.0274543776  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.0274543776  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.0274543776  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.0274543776  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.0274543776  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.0274543776  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.0274543776  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.0274543776  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.0274543776  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.0274543776  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.0274543776  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.0274543776  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.10144278905  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.10144278905  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.10144278905  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.10144278905  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.10144278905  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.10144278905  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.10144278905  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.10144278905  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.10144278905  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.10144278905  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.10144278905  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.10144278905  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.10144278905  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.10144278905  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.10144278905  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.10144278905  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.10144278905  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.10144278905  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.10144278905  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.10144278905  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.10144278905  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.10144278905  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.10144278905  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.10144278905  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.10144278905  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.10144278905  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.10144278905  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.556915146  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.556915146  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.556915146  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.556915146  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.556915146  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.556915146  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.556915146  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.556915146  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.556915146  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.556915146  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.556915146  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.556915146  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.556915146  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.556915146  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.556915146  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.556915146  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.556915146  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.556915146  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.10144278905 0.0 0.556915146  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.10144278905 0.0 0.556915146  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.10144278905 0.0 0.556915146  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.10144278905 0.0 0.556915146  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.10144278905 0.0 0.556915146  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.10144278905 0.0 0.556915146  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.10144278905 0.0 0.556915146  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.10144278905 0.0 0.556915146  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.10144278905 0.0 0.556915146  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.556915146 0.0 0.0274543776  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.556915146 0.0 0.0274543776  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.556915146 0.0 0.0274543776  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.556915146 0.0 0.0274543776  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.556915146 0.0 0.0274543776  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.556915146 0.0 0.0274543776  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.556915146 0.0 0.0274543776  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.556915146 0.0 0.0274543776  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.556915146 0.0 0.0274543776  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.556915146 0.0 0.0274543776  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.556915146 0.0 0.0274543776  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.556915146 0.0 0.0274543776  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.556915146 0.0 0.0274543776  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.556915146 0.0 0.0274543776  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.556915146 0.0 0.0274543776  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.556915146 0.0 0.0274543776  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.556915146 0.0 0.0274543776  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.556915146 0.0 0.0274543776  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.556915146 0.0 0.0274543776  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.556915146 0.0 0.0274543776  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.556915146 0.0 0.0274543776  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.556915146 0.0 0.0274543776  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.556915146 0.0 0.0274543776  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.556915146 0.0 0.0274543776  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.556915146 0.0 0.0274543776  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.556915146 0.0 0.0274543776  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.556915146 0.0 0.0274543776  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.556915146 0.0 0.10144278905  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.556915146 0.0 0.10144278905  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.556915146 0.0 0.10144278905  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.556915146 0.0 0.10144278905  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.556915146 0.0 0.10144278905  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.556915146 0.0 0.10144278905  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.556915146 0.0 0.10144278905  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.556915146 0.0 0.10144278905  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.556915146 0.0 0.10144278905  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.556915146 0.0 0.10144278905  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.556915146 0.0 0.10144278905  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.556915146 0.0 0.10144278905  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.556915146 0.0 0.10144278905  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.556915146 0.0 0.10144278905  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.556915146 0.0 0.10144278905  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.556915146 0.0 0.10144278905  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.556915146 0.0 0.10144278905  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.556915146 0.0 0.10144278905  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.556915146 0.0 0.10144278905  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.556915146 0.0 0.10144278905  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.556915146 0.0 0.10144278905  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.556915146 0.0 0.10144278905  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.556915146 0.0 0.10144278905  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.556915146 0.0 0.10144278905  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.556915146 0.0 0.10144278905  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.556915146 0.0 0.10144278905  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.556915146 0.0 0.10144278905  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.556915146 0.0 0.556915146  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.556915146 0.0 0.556915146  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.556915146 0.0 0.556915146  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.556915146 0.0 0.556915146  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.556915146 0.0 0.556915146  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.556915146 0.0 0.556915146  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.556915146 0.0 0.556915146  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.556915146 0.0 0.556915146  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.556915146 0.0 0.556915146  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.556915146 0.0 0.556915146  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.556915146 0.0 0.556915146  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.556915146 0.0 0.556915146  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.556915146 0.0 0.556915146  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.556915146 0.0 0.556915146  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.556915146 0.0 0.556915146  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.556915146 0.0 0.556915146  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.556915146 0.0 0.556915146  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.556915146 0.0 0.556915146  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.556915146 0.0 0.556915146  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.556915146 0.0 0.556915146  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.556915146 0.0 0.556915146  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.556915146 0.0 0.556915146  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.556915146 0.0 0.556915146  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.556915146 0.0 0.556915146  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.556915146 0.0 0.556915146  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.556915146 0.0 0.556915146  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.556915146 0.0 0.556915146  -0.033755868112859404

0.78875328669696 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.0274543776 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.0274543776 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.0274543776 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.10144278905 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.10144278905 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.10144278905 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.556915146 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.556915146 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.556915146 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.556915146 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.556915146 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.556915146 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.556915146 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.556915146 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.556915146 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.556915146 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.556915146 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.556915146 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.556915146 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.556915146 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.556915146 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.556915146 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.556915146 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.556915146 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.556915146 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.556915146 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.556915146 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.556915146 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.556915146 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.556915146 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.556915146 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.556915146 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.556915146 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.0274543776 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.0274543776 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.0274543776 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.10144278905 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.10144278905 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.10144278905 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.556915146 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.556915146 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.556915146 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.556915146 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.556915146 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.556915146 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.556915146 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.556915146 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.556915146 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.556915146 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.556915146 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.556915146 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.556915146 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.556915146 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.556915146 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.556915146 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.556915146 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.556915146 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.556915146 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.556915146 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.556915146 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.556915146 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.556915146 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.556915146 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.556915146 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.556915146 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.556915146 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.0274543776 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.0274543776 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.0274543776 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.10144278905 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.10144278905 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.10144278905 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.556915146 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.556915146 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.556915146 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.556915146 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.556915146 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.556915146 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.556915146 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.556915146 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.556915146 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.556915146 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.556915146 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.556915146 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.556915146 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.556915146 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.556915146 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.556915146 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.556915146 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.556915146 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.556915146 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.556915146 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.556915146 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.556915146 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.556915146 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.556915146 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.556915146 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.556915146 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.556915146 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.024267420303772 0.1098175104 0.0 0.0  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.1098175104 0.0 0.0  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.1098175104 0.0 0.0  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.1098175104 0.0 0.0  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.1098175104 0.0 0.0  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.1098175104 0.0 0.0  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.1098175104 0.0 0.0  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.1098175104 0.0 0.0  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.1098175104 0.0 0.0  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.1098175104 0.0 0.0  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.1098175104 0.0 0.0  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.1098175104 0.0 0.0  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.1098175104 0.0 0.0  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.1098175104 0.0 0.0  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.1098175104 0.0 0.0  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.1098175104 0.0 0.0  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.1098175104 0.0 0.0  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.1098175104 0.0 0.0  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.1098175104 0.0 0.0  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.1098175104 0.0 0.0  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.1098175104 0.0 0.0  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.1098175104 0.0 0.0  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.1098175104 0.0 0.0  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.1098175104 0.0 0.0  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.1098175104 0.0 0.0  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.1098175104 0.0 0.0  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.1098175104 0.0 0.0  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 0.4057711562 0.0 0.0  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 0.4057711562 0.0 0.0  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 0.4057711562 0.0 0.0  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 0.4057711562 0.0 0.0  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 0.4057711562 0.0 0.0  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 0.4057711562 0.0 0.0  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 0.4057711562 0.0 0.0  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 0.4057711562 0.0 0.0  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 0.4057711562 0.0 0.0  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 0.4057711562 0.0 0.0  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 0.4057711562 0.0 0.0  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 0.4057711562 0.0 0.0  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 0.4057711562 0.0 0.0  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 0.4057711562 0.0 0.0  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 0.4057711562 0.0 0.0  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 0.4057711562 0.0 0.0  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 0.4057711562 0.0 0.0  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 0.4057711562 0.0 0.0  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 0.4057711562 0.0 0.0  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 0.4057711562 0.0 0.0  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 0.4057711562 0.0 0.0  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 0.4057711562 0.0 0.0  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 0.4057711562 0.0 0.0  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 0.4057711562 0.0 0.0  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 0.4057711562 0.0 0.0  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 0.4057711562 0.0 0.0  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 0.4057711562 0.0 0.0  -0.033755868112859404

0.78875328669696 0.78875328669696 0.024267420303772 2.227660584 0.0 0.0  0.0013985289171423798
0.78875328669696 0.78875328669696 0.06321044228854 2.227660584 0.0 0.0  0.003730223700278493
0.78875328669696 0.78875328669696 1.04095694953355 2.227660584 0.0 0.0  -0.003066864852600875
0.78875328669696 2.91441075229088 0.024267420303772 2.227660584 0.0 0.0  0.004487407514762546
0.78875328669696 2.91441075229088 0.06321044228854 2.227660584 0.0 0.0  0.01196902949892377
0.78875328669696 2.91441075229088 1.04095694953355 2.227660584 0.0 0.0  -0.009840534734485722
0.78875328669696 15.9999493785216 0.024267420303772 2.227660584 0.0 0.0  0.004639794781969981
0.78875328669696 15.9999493785216 0.06321044228854 2.227660584 0.0 0.0  0.012375484159095788
0.78875328669696 15.9999493785216 1.04095694953355 2.227660584 0.0 0.0  -0.010174708127723326
2.91441075229088 0.78875328669696 0.024267420303772 2.227660584 0.0 0.0  0.004487407514762546
2.91441075229088 0.78875328669696 0.06321044228854 2.227660584 0.0 0.0  0.01196902949892377
2.91441075229088 0.78875328669696 1.04095694953355 2.227660584 0.0 0.0  -0.009840534734485722
2.91441075229088 2.91441075229088 0.024267420303772 2.227660584 0.0 0.0  0.014398576930888944
2.91441075229088 2.91441075229088 0.06321044228854 2.227660584 0.0 0.0  0.03840457802447932
2.91441075229088 2.91441075229088 1.04095694953355 2.227660584 0.0 0.0  -0.031574956352738354
2.91441075229088 15.9999493785216 0.024267420303772 2.227660584 0.0 0.0  0.014887536264971241
2.91441075229088 15.9999493785216 0.06321044228854 2.227660584 0.0 0.0  0.03970875391538118
2.91441075229088 15.9999493785216 1.04095694953355 2.227660584 0.0 0.0  -0.032647206041441404
15.9999493785216 0.78875328669696 0.024267420303772 2.227660584 0.0 0.0  0.004639794781969981
15.9999493785216 0.78875328669696 0.06321044228854 2.227660584 0.0 0.0  0.012375484159095788
15.9999493785216 0.78875328669696 1.04095694953355 2.227660584 0.0 0.0  -0.010174708127723326
15.9999493785216 2.91441075229088 0.024267420303772 2.227660584 0.0 0.0  0.014887536264971241
15.9999493785216 2.91441075229088 0.06321044228854 2.227660584 0.0 0.0  0.03970875391538118
15.9999493785216 2.91441075229088 1.04095694953355 2.227660584 0.0 0.0  -0.032647206041441404
15.9999493785216 15.9999493785216 0.024267420303772 2.227660584 0.0 0.0  0.015393100103202368
15.9999493785216 15.9999493785216 0.06321044228854 2.227660584 0.0 0.0  0.04105721813965115
15.9999493785216 15.9999493785216 1.04095694953355 2.227660584 0.0 0.0  -0.033755868112859404

0.78875328669696 0.78875328669696 0.04428116563104 0.1098175104 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.1098175104 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.1098175104 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.1098175104 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.1098175104 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.1098175104 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.1098175104 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.1098175104 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.1098175104 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 0.4057711562 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 0.4057711562 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 0.4057711562 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 0.4057711562 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 0.4057711562 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 0.4057711562 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 0.4057711562 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 0.4057711562 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 0.4057711562 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.04428116563104 2.227660584 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.04428116563104 2.227660584 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.04428116563104 2.227660584 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.04428116563104 2.227660584 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.04428116563104 2.227660584 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.04428116563104 2.227660584 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.04428116563104 2.227660584 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.04428116563104 2.227660584 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.04428116563104 2.227660584 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.1098175104 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.1098175104 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.1098175104 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.1098175104 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.1098175104 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.1098175104 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.1098175104 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.1098175104 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.1098175104 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 0.4057711562 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 0.4057711562 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 0.4057711562 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 0.4057711562 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 0.4057711562 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 0.4057711562 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 0.4057711562 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 0.4057711562 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 0.4057711562 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.163617074458745 2.227660584 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.163617074458745 2.227660584 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.163617074458745 2.227660584 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.163617074458745 2.227660584 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.163617074458745 2.227660584 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.163617074458745 2.227660584 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.163617074458745 2.227660584 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.163617074458745 2.227660584 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.163617074458745 2.227660584 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.1098175104 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.1098175104 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.1098175104 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.1098175104 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.1098175104 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.1098175104 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.1098175104 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.1098175104 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.1098175104 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 0.4057711562 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 0.4057711562 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 0.4057711562 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 0.4057711562 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 0.4057711562 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 0.4057711562 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 0.4057711562 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 0.4057711562 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 0.4057711562 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.8982484389834 2.227660584 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.8982484389834 2.227660584 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.8982484389834 2.227660584 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.8982484389834 2.227660584 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.8982484389834 2.227660584 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.8982484389834 2.227660584 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.8982484389834 2.227660584 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.8982484389834 2.227660584 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.8982484389834 2.227660584 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.54164990448 0.0 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.54164990448 0.0 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.54164990448 0.0 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.54164990448 0.0 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.54164990448 0.0 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.54164990448 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.54164990448 0.0 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.54164990448 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.54164990448 0.0 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.54164990448 0.0 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.54164990448 0.0 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.54164990448 0.0 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.54164990448 0.0 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.54164990448 0.0 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.54164990448 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.54164990448 0.0 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.54164990448 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.54164990448 0.0 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.54164990448 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.54164990448 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.54164990448 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.54164990448 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.54164990448 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.54164990448 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.54164990448 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.54164990448 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.54164990448 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 1.4108598936 0.0 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 1.4108598936 0.0 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 1.4108598936 0.0 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 1.4108598936 0.0 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 1.4108598936 0.0 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 1.4108598936 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 1.4108598936 0.0 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 1.4108598936 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 1.4108598936 0.0 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 1.4108598936 0.0 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 1.4108598936 0.0 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 1.4108598936 0.0 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 1.4108598936 0.0 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 1.4108598936 0.0 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 1.4108598936 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 1.4108598936 0.0 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 1.4108598936 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 1.4108598936 0.0 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 1.4108598936 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 1.4108598936 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 1.4108598936 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 1.4108598936 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 1.4108598936 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 1.4108598936 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 1.4108598936 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 1.4108598936 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 1.4108598936 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 23.234205582 0.0 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 23.234205582 0.0 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 23.234205582 0.0 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 23.234205582 0.0 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 23.234205582 0.0 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 23.234205582 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 23.234205582 0.0 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 23.234205582 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 23.234205582 0.0 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 23.234205582 0.0 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 23.234205582 0.0 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 23.234205582 0.0 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 23.234205582 0.0 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 23.234205582 0.0 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 23.234205582 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 23.234205582 0.0 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 23.234205582 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 23.234205582 0.0 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 23.234205582 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 23.234205582 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 23.234205582 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 23.234205582 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 23.234205582 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 23.234205582 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 23.234205582 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 23.234205582 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 23.234205582 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.9883575936 0.0 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 0.9883575936 0.0 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 0.9883575936 0.0 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 0.9883575936 0.0 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 0.9883575936 0.0 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 0.9883575936 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 0.9883575936 0.0 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 0.9883575936 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 0.9883575936 0.0 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 0.9883575936 0.0 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 0.9883575936 0.0 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 0.9883575936 0.0 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 0.9883575936 0.0 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 0.9883575936 0.0 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 0.9883575936 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 0.9883575936 0.0 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 0.9883575936 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 0.9883575936 0.0 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 0.9883575936 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 0.9883575936 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 0.9883575936 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 0.9883575936 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 0.9883575936 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 0.9883575936 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 0.9883575936 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 0.9883575936 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 0.9883575936 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 3.6519404058 0.0 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 3.6519404058 0.0 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 3.6519404058 0.0 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 3.6519404058 0.0 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 3.6519404058 0.0 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 3.6519404058 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 3.6519404058 0.0 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 3.6519404058 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 3.6519404058 0.0 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 3.6519404058 0.0 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 3.6519404058 0.0 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 3.6519404058 0.0 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 3.6519404058 0.0 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 3.6519404058 0.0 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 3.6519404058 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 3.6519404058 0.0 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 3.6519404058 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 3.6519404058 0.0 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 3.6519404058 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 3.6519404058 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 3.6519404058 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 3.6519404058 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 3.6519404058 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 3.6519404058 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 3.6519404058 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 3.6519404058 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 3.6519404058 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 20.048945256 0.0 0.0 0.0274543776  0.011481109133660544
0.78875328669696 2.91441075229088 20.048945256 0.0 0.0 0.0274543776  0.03683900616761583
0.78875328669696 15.9999493785216 20.048945256 0.0 0.0 0.0274543776  0.03809001701475925
2.91441075229088 0.78875328669696 20.048945256 0.0 0.0 0.0274543776  0.03683900616761583
2.91441075229088 2.91441075229088 20.048945256 0.0 0.0 0.0274543776  0.11820394350566953
2.91441075229088 15.9999493785216 20.048945256 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 0.78875328669696 20.048945256 0.0 0.0 0.0274543776  0.03809001701475925
15.9999493785216 2.91441075229088 20.048945256 0.0 0.0 0.0274543776  0.1222180152976147
15.9999493785216 15.9999493785216 20.048945256 0.0 0.0 0.0274543776  0.12636840041272845

0.78875328669696 0.78875328669696 20.048945256 0.0 0.0 0.10144278905  0.011481109133660544
0.78875328669696 2.91441075229088 20.048945256 0.0 0.0 0.10144278905  0.03683900616761583
0.78875328669696 15.9999493785216 20.048945256 0.0 0.0 0.10144278905  0.03809001701475925
2.91441075229088 0.78875328669696 20.048945256 0.0 0.0 0.10144278905  0.03683900616761583
2.91441075229088 2.91441075229088 20.048945256 0.0 0.0 0.10144278905  0.11820394350566953
2.91441075229088 15.9999493785216 20.048945256 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 0.78875328669696 20.048945256 0.0 0.0 0.10144278905  0.03809001701475925
15.9999493785216 2.91441075229088 20.048945256 0.0 0.0 0.10144278905  0.1222180152976147
15.9999493785216 15.9999493785216 20.048945256 0.0 0.0 0.10144278905  0.12636840041272845

0.78875328669696 0.78875328669696 20.048945256 0.0 0.0 0.556915146  0.011481109133660544
0.78875328669696 2.91441075229088 20.048945256 0.0 0.0 0.556915146  0.03683900616761583
0.78875328669696 15.9999493785216 20.048945256 0.0 0.0 0.556915146  0.03809001701475925
2.91441075229088 0.78875328669696 20.048945256 0.0 0.0 0.556915146  0.03683900616761583
2.91441075229088 2.91441075229088 20.048945256 0.0 0.0 0.556915146  0.11820394350566953
2.91441075229088 15.9999493785216 20.048945256 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 0.78875328669696 20.048945256 0.0 0.0 0.556915146  0.03809001701475925
15.9999493785216 2.91441075229088 20.048945256 0.0 0.0 0.556915146  0.1222180152976147
15.9999493785216 15.9999493785216 20.048945256 0.0 0.0 0.556915146  0.12636840041272845

0.78875328669696 0.78875328669696 0.54164990448 0.0274543776 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.54164990448 0.0274543776 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.54164990448 0.0274543776 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.54164990448 0.0274543776 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.54164990448 0.0274543776 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.54164990448 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.54164990448 0.0274543776 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.54164990448 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.54164990448 0.0274543776 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.54164990448 0.10144278905 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.54164990448 0.10144278905 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.54164990448 0.10144278905 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.54164990448 0.10144278905 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.54164990448 0.10144278905 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.54164990448 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.54164990448 0.10144278905 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.54164990448 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.54164990448 0.10144278905 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.54164990448 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.54164990448 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.54164990448 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.54164990448 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.54164990448 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.54164990448 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.54164990448 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.54164990448 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.54164990448 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 1.4108598936 0.0274543776 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 1.4108598936 0.0274543776 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 1.4108598936 0.0274543776 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 1.4108598936 0.0274543776 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 1.4108598936 0.0274543776 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 1.4108598936 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 1.4108598936 0.0274543776 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 1.4108598936 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 1.4108598936 0.0274543776 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 1.4108598936 0.10144278905 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 1.4108598936 0.10144278905 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 1.4108598936 0.10144278905 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 1.4108598936 0.10144278905 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 1.4108598936 0.10144278905 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 1.4108598936 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 1.4108598936 0.10144278905 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 1.4108598936 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 1.4108598936 0.10144278905 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 1.4108598936 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 1.4108598936 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 1.4108598936 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 1.4108598936 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 1.4108598936 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 1.4108598936 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 1.4108598936 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 1.4108598936 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 1.4108598936 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 23.234205582 0.0274543776 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 23.234205582 0.0274543776 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 23.234205582 0.0274543776 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 23.234205582 0.0274543776 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 23.234205582 0.0274543776 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 23.234205582 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 23.234205582 0.0274543776 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 23.234205582 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 23.234205582 0.0274543776 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 23.234205582 0.10144278905 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 23.234205582 0.10144278905 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 23.234205582 0.10144278905 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 23.234205582 0.10144278905 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 23.234205582 0.10144278905 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 23.234205582 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 23.234205582 0.10144278905 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 23.234205582 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 23.234205582 0.10144278905 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 23.234205582 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 23.234205582 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 23.234205582 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 23.234205582 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 23.234205582 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 23.234205582 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 23.234205582 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 23.234205582 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 23.234205582 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.9883575936 0.0274543776 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.9883575936 0.0274543776 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.9883575936 0.0274543776 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.9883575936 0.0274543776 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.9883575936 0.0274543776 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.9883575936 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.9883575936 0.0274543776 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.9883575936 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.9883575936 0.0274543776 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.9883575936 0.10144278905 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.9883575936 0.10144278905 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.9883575936 0.10144278905 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.9883575936 0.10144278905 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.9883575936 0.10144278905 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.9883575936 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.9883575936 0.10144278905 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.9883575936 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.9883575936 0.10144278905 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 0.9883575936 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 0.9883575936 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 0.9883575936 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 0.9883575936 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 0.9883575936 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 0.9883575936 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 0.9883575936 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 0.9883575936 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 0.9883575936 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 3.6519404058 0.0274543776 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 3.6519404058 0.0274543776 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 3.6519404058 0.0274543776 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 3.6519404058 0.0274543776 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 3.6519404058 0.0274543776 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 3.6519404058 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 3.6519404058 0.0274543776 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 3.6519404058 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 3.6519404058 0.0274543776 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 3.6519404058 0.10144278905 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 3.6519404058 0.10144278905 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 3.6519404058 0.10144278905 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 3.6519404058 0.10144278905 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 3.6519404058 0.10144278905 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 3.6519404058 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 3.6519404058 0.10144278905 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 3.6519404058 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 3.6519404058 0.10144278905 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 3.6519404058 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 3.6519404058 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 3.6519404058 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 3.6519404058 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 3.6519404058 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 3.6519404058 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 3.6519404058 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 3.6519404058 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 3.6519404058 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 20.048945256 0.0274543776 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 20.048945256 0.0274543776 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 20.048945256 0.0274543776 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 20.048945256 0.0274543776 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 20.048945256 0.0274543776 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 20.048945256 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 20.048945256 0.0274543776 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 20.048945256 0.0274543776 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 20.048945256 0.0274543776 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 20.048945256 0.10144278905 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 20.048945256 0.10144278905 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 20.048945256 0.10144278905 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 20.048945256 0.10144278905 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 20.048945256 0.10144278905 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 20.048945256 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 20.048945256 0.10144278905 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 20.048945256 0.10144278905 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 20.048945256 0.10144278905 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 20.048945256 0.556915146 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 20.048945256 0.556915146 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 20.048945256 0.556915146 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 20.048945256 0.556915146 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 20.048945256 0.556915146 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 20.048945256 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 20.048945256 0.556915146 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 20.048945256 0.556915146 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 20.048945256 0.556915146 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 1.732270119097372 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 1.732270119097372 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 1.732270119097372 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 1.732270119097372 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 1.732270119097372 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 1.732270119097372 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 1.732270119097372 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 1.732270119097372 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 1.732270119097372 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 4.51212197344054 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 4.51212197344054 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 4.51212197344054 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 4.51212197344054 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 4.51212197344054 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 4.51212197344054 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 4.51212197344054 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 4.51212197344054 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 4.51212197344054 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 74.30615188477356 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 74.30615188477356 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 74.30615188477356 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 74.30615188477356 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 74.30615188477356 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 74.30615188477356 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 74.30615188477356 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 74.30615188477356 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 74.30615188477356 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 3.16090211078304 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 3.16090211078304 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 3.16090211078304 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 3.16090211078304 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 3.16090211078304 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 3.16090211078304 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 3.16090211078304 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 3.16090211078304 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 3.16090211078304 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 11.679402487414745 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 11.679402487414745 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 11.679402487414745 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 11.679402487414745 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 11.679402487414745 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 11.679402487414745 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 11.679402487414745 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 11.679402487414745 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 11.679402487414745 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.78875328669696 64.1192558129034 0.0 0.0 0.0  0.011481109133660544
0.78875328669696 2.91441075229088 64.1192558129034 0.0 0.0 0.0  0.03683900616761583
0.78875328669696 15.9999493785216 64.1192558129034 0.0 0.0 0.0  0.03809001701475925
2.91441075229088 0.78875328669696 64.1192558129034 0.0 0.0 0.0  0.03683900616761583
2.91441075229088 2.91441075229088 64.1192558129034 0.0 0.0 0.0  0.11820394350566953
2.91441075229088 15.9999493785216 64.1192558129034 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 0.78875328669696 64.1192558129034 0.0 0.0 0.0  0.03809001701475925
15.9999493785216 2.91441075229088 64.1192558129034 0.0 0.0 0.0  0.1222180152976147
15.9999493785216 15.9999493785216 64.1192558129034 0.0 0.0 0.0  0.12636840041272845

0.78875328669696 0.9883575936 0.024267420303772 0.0 0.0 0.0274543776  0.01305207401985802
0.78875328669696 0.9883575936 0.06321044228854 0.0 0.0 0.0274543776  0.034813120593992615
0.78875328669696 0.9883575936 1.04095694953355 0.0 0.0 0.0274543776  -0.028622180474350792
2.91441075229088 0.9883575936 0.024267420303772 0.0 0.0 0.0274543776  0.0418797025374521
2.91441075229088 0.9883575936 0.06321044228854 0.0 0.0 0.0274543776  0.11170356011302472
2.91441075229088 0.9883575936 1.04095694953355 0.0 0.0 0.0274543776  -0.09183892172350093
15.9999493785216 0.9883575936 0.024267420303772 0.0 0.0 0.0274543776  0.04330188971348805
15.9999493785216 0.9883575936 0.06321044228854 0.0 0.0 0.0274543776  0.11549688626113276
15.9999493785216 0.9883575936 1.04095694953355 0.0 0.0 0.0274543776  -0.09495766729289289

0.78875328669696 0.9883575936 0.024267420303772 0.0 0.0 0.10144278905  0.01305207401985802
0.78875328669696 0.9883575936 0.06321044228854 0.0 0.0 0.10144278905  0.034813120593992615
0.78875328669696 0.9883575936 1.04095694953355 0.0 0.0 0.10144278905  -0.028622180474350792
2.91441075229088 0.9883575936 0.024267420303772 0.0 0.0 0.10144278905  0.0418797025374521
2.91441075229088 0.9883575936 0.06321044228854 0.0 0.0 0.10144278905  0.11170356011302472
2.91441075229088 0.9883575936 1.04095694953355 0.0 0.0 0.10144278905  -0.09183892172350093
15.9999493785216 0.9883575936 0.024267420303772 0.0 0.0 0.10144278905  0.04330188971348805
15.9999493785216 0.9883575936 0.06321044228854 0.0 0.0 0.10144278905  0.11549688626113276
15.9999493785216 0.9883575936 1.04095694953355 0.0 0.0 0.10144278905  -0.09495766729289289

0.78875328669696 0.9883575936 0.024267420303772 0.0 0.0 0.556915146  0.01305207401985802
0.78875328669696 0.9883575936 0.06321044228854 0.0 0.0 0.556915146  0.034813120593992615
0.78875328669696 0.9883575936 1.04095694953355 0.0 0.0 0.556915146  -0.028622180474350792
2.91441075229088 0.9883575936 0.024267420303772 0.0 0.0 0.556915146  0.0418797025374521
2.91441075229088 0.9883575936 0.06321044228854 0.0 0.0 0.556915146  0.11170356011302472
2.91441075229088 0.9883575936 1.04095694953355 0.0 0.0 0.556915146  -0.09183892172350093
15.9999493785216 0.9883575936 0.024267420303772 0.0 0.0 0.556915146  0.04330188971348805
15.9999493785216 0.9883575936 0.06321044228854 0.0 0.0 0.556915146  0.11549688626113276
15.9999493785216 0.9883575936 1.04095694953355 0.0 0.0 0.556915146  -0.09495766729289289

0.78875328669696 3.6519404058 0.024267420303772 0.0 0.0 0.0274543776  0.01305207401985802
0.78875328669696 3.6519404058 0.06321044228854 0.0 0.0 0.0274543776  0.034813120593992615
0.78875328669696 3.6519404058 1.04095694953355 0.0 0.0 0.0274543776  -0.028622180474350792
2.91441075229088 3.6519404058 0.024267420303772 0.0 0.0 0.0274543776  0.0418797025374521
2.91441075229088 3.6519404058 0.06321044228854 0.0 0.0 0.0274543776  0.11170356011302472
2.91441075229088 3.6519404058 1.04095694953355 0.0 0.0 0.0274543776  -0.09183892172350093
15.9999493785216 3.6519404058 0.024267420303772 0.0 0.0 0.0274543776  0.04330188971348805
15.9999493785216 3.6519404058 0.06321044228854 0.0 0.0 0.0274543776  0.11549688626113276
15.9999493785216 3.6519404058 1.04095694953355 0.0 0.0 0.0274543776  -0.09495766729289289

0.78875328669696 3.6519404058 0.024267420303772 0.0 0.0 0.10144278905  0.01305207401985802
0.78875328669696 3.6519404058 0.06321044228854 0.0 0.0 0.10144278905  0.034813120593992615
0.78875328669696 3.6519404058 1.04095694953355 0.0 0.0 0.10144278905  -0.028622180474350792
2.91441075229088 3.6519404058 0.024267420303772 0.0 0.0 0.10144278905  0.0418797025374521
2.91441075229088 3.6519404058 0.06321044228854 0.0 0.0 0.10144278905  0.11170356011302472
2.91441075229088 3.6519404058 1.04095694953355 0.0 0.0 0.10144278905  -0.09183892172350093
15.9999493785216 3.6519404058 0.024267420303772 0.0 0.0 0.10144278905  0.04330188971348805
15.9999493785216 3.6519404058 0.06321044228854 0.0 0.0 0.10144278905  0.11549688626113276
15.9999493785216 3.6519404058 1.04095694953355 0.0 0.0 0.10144278905  -0.09495766729289289

0.78875328669696 3.6519404058 0.024267420303772 0.0 0.0 0.556915146  0.01305207401985802
0.78875328669696 3.6519404058 0.06321044228854 0.0 0.0 0.556915146  0.034813120593992615
0.78875328669696 3.6519404058 1.04095694953355 0.0 0.0 0.556915146  -0.028622180474350792
2.91441075229088 3.6519404058 0.024267420303772 0.0 0.0 0.556915146  0.0418797025374521
2.91441075229088 3.6519404058 0.06321044228854 0.0 0.0 0.556915146  0.11170356011302472
2.91441075229088 3.6519404058 1.04095694953355 0.0 0.0 0.556915146  -0.09183892172350093
15.9999493785216 3.6519404058 0.024267420303772 0.0 0.0 0.556915146  0.04330188971348805
15.9999493785216 3.6519404058 0.06321044228854 0.0 0.0 0.556915146  0.11549688626113276
15.9999493785216 3.6519404058 1.04095694953355 0.0 0.0 0.556915146  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.0 0.0 0.0274543776  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0 0.0 0.0274543776  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0 0.0 0.0274543776  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0 0.0 0.0274543776  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0 0.0 0.0274543776  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0 0.0 0.0274543776  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0 0.0 0.0274543776  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0 0.0 0.0274543776  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0 0.0 0.0274543776  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.0 0.0 0.10144278905  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0 0.0 0.10144278905  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0 0.0 0.10144278905  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0 0.0 0.10144278905  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0 0.0 0.10144278905  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0 0.0 0.10144278905  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0 0.0 0.10144278905  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0 0.0 0.10144278905  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0 0.0 0.10144278905  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.0 0.0 0.556915146  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0 0.0 0.556915146  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0 0.0 0.556915146  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0 0.0 0.556915146  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0 0.0 0.556915146  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0 0.0 0.556915146  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0 0.0 0.556915146  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0 0.0 0.556915146  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0 0.0 0.556915146  -0.09495766729289289

0.78875328669696 0.9883575936 0.04428116563104 0.0 0.0 0.0274543776  0.10714993762788919
2.91441075229088 0.9883575936 0.04428116563104 0.0 0.0 0.0274543776  0.3438080038417802
15.9999493785216 0.9883575936 0.04428116563104 0.0 0.0 0.0274543776  0.35548333352314626

0.78875328669696 0.9883575936 0.04428116563104 0.0 0.0 0.10144278905  0.10714993762788919
2.91441075229088 0.9883575936 0.04428116563104 0.0 0.0 0.10144278905  0.3438080038417802
15.9999493785216 0.9883575936 0.04428116563104 0.0 0.0 0.10144278905  0.35548333352314626

0.78875328669696 0.9883575936 0.04428116563104 0.0 0.0 0.556915146  0.10714993762788919
2.91441075229088 0.9883575936 0.04428116563104 0.0 0.0 0.556915146  0.3438080038417802
15.9999493785216 0.9883575936 0.04428116563104 0.0 0.0 0.556915146  0.35548333352314626

0.78875328669696 0.9883575936 0.163617074458745 0.0 0.0 0.0274543776  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.0 0.0 0.0274543776  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.0 0.0 0.0274543776  0.35548333352314626

0.78875328669696 0.9883575936 0.163617074458745 0.0 0.0 0.10144278905  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.0 0.0 0.10144278905  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.0 0.0 0.10144278905  0.35548333352314626

0.78875328669696 0.9883575936 0.163617074458745 0.0 0.0 0.556915146  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.0 0.0 0.556915146  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.0 0.0 0.556915146  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.0 0.0 0.0274543776  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.0 0.0 0.0274543776  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.0 0.0 0.0274543776  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.0 0.0 0.10144278905  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.0 0.0 0.10144278905  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.0 0.0 0.10144278905  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.0 0.0 0.556915146  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.0 0.0 0.556915146  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.0 0.0 0.556915146  0.35548333352314626

0.78875328669696 3.6519404058 0.04428116563104 0.0 0.0 0.0274543776  0.10714993762788919
2.91441075229088 3.6519404058 0.04428116563104 0.0 0.0 0.0274543776  0.3438080038417802
15.9999493785216 3.6519404058 0.04428116563104 0.0 0.0 0.0274543776  0.35548333352314626

0.78875328669696 3.6519404058 0.04428116563104 0.0 0.0 0.10144278905  0.10714993762788919
2.91441075229088 3.6519404058 0.04428116563104 0.0 0.0 0.10144278905  0.3438080038417802
15.9999493785216 3.6519404058 0.04428116563104 0.0 0.0 0.10144278905  0.35548333352314626

0.78875328669696 3.6519404058 0.04428116563104 0.0 0.0 0.556915146  0.10714993762788919
2.91441075229088 3.6519404058 0.04428116563104 0.0 0.0 0.556915146  0.3438080038417802
15.9999493785216 3.6519404058 0.04428116563104 0.0 0.0 0.556915146  0.35548333352314626

0.78875328669696 3.6519404058 0.163617074458745 0.0 0.0 0.0274543776  0.10714993762788919
2.91441075229088 3.6519404058 0.163617074458745 0.0 0.0 0.0274543776  0.3438080038417802
15.9999493785216 3.6519404058 0.163617074458745 0.0 0.0 0.0274543776  0.35548333352314626

0.78875328669696 3.6519404058 0.163617074458745 0.0 0.0 0.10144278905  0.10714993762788919
2.91441075229088 3.6519404058 0.163617074458745 0.0 0.0 0.10144278905  0.3438080038417802
15.9999493785216 3.6519404058 0.163617074458745 0.0 0.0 0.10144278905  0.35548333352314626

0.78875328669696 3.6519404058 0.163617074458745 0.0 0.0 0.556915146  0.10714993762788919
2.91441075229088 3.6519404058 0.163617074458745 0.0 0.0 0.556915146  0.3438080038417802
15.9999493785216 3.6519404058 0.163617074458745 0.0 0.0 0.556915146  0.35548333352314626

0.78875328669696 3.6519404058 0.8982484389834 0.0 0.0 0.0274543776  0.10714993762788919
2.91441075229088 3.6519404058 0.8982484389834 0.0 0.0 0.0274543776  0.3438080038417802
15.9999493785216 3.6519404058 0.8982484389834 0.0 0.0 0.0274543776  0.35548333352314626

0.78875328669696 3.6519404058 0.8982484389834 0.0 0.0 0.10144278905  0.10714993762788919
2.91441075229088 3.6519404058 0.8982484389834 0.0 0.0 0.10144278905  0.3438080038417802
15.9999493785216 3.6519404058 0.8982484389834 0.0 0.0 0.10144278905  0.35548333352314626

0.78875328669696 3.6519404058 0.8982484389834 0.0 0.0 0.556915146  0.10714993762788919
2.91441075229088 3.6519404058 0.8982484389834 0.0 0.0 0.556915146  0.3438080038417802
15.9999493785216 3.6519404058 0.8982484389834 0.0 0.0 0.556915146  0.35548333352314626

0.78875328669696 20.048945256 0.04428116563104 0.0 0.0 0.0274543776  0.10714993762788919
2.91441075229088 20.048945256 0.04428116563104 0.0 0.0 0.0274543776  0.3438080038417802
15.9999493785216 20.048945256 0.04428116563104 0.0 0.0 0.0274543776  0.35548333352314626

0.78875328669696 20.048945256 0.04428116563104 0.0 0.0 0.10144278905  0.10714993762788919
2.91441075229088 20.048945256 0.04428116563104 0.0 0.0 0.10144278905  0.3438080038417802
15.9999493785216 20.048945256 0.04428116563104 0.0 0.0 0.10144278905  0.35548333352314626

0.78875328669696 20.048945256 0.04428116563104 0.0 0.0 0.556915146  0.10714993762788919
2.91441075229088 20.048945256 0.04428116563104 0.0 0.0 0.556915146  0.3438080038417802
15.9999493785216 20.048945256 0.04428116563104 0.0 0.0 0.556915146  0.35548333352314626

0.78875328669696 20.048945256 0.163617074458745 0.0 0.0 0.0274543776  0.10714993762788919
2.91441075229088 20.048945256 0.163617074458745 0.0 0.0 0.0274543776  0.3438080038417802
15.9999493785216 20.048945256 0.163617074458745 0.0 0.0 0.0274543776  0.35548333352314626

0.78875328669696 20.048945256 0.163617074458745 0.0 0.0 0.10144278905  0.10714993762788919
2.91441075229088 20.048945256 0.163617074458745 0.0 0.0 0.10144278905  0.3438080038417802
15.9999493785216 20.048945256 0.163617074458745 0.0 0.0 0.10144278905  0.35548333352314626

0.78875328669696 20.048945256 0.163617074458745 0.0 0.0 0.556915146  0.10714993762788919
2.91441075229088 20.048945256 0.163617074458745 0.0 0.0 0.556915146  0.3438080038417802
15.9999493785216 20.048945256 0.163617074458745 0.0 0.0 0.556915146  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.0 0.0 0.0274543776  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.0 0.0 0.0274543776  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.0 0.0 0.0274543776  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.0 0.0 0.10144278905  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.0 0.0 0.10144278905  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.0 0.0 0.10144278905  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.0 0.0 0.556915146  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.0 0.0 0.556915146  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.0 0.0 0.556915146  0.35548333352314626

0.78875328669696 0.9883575936 0.024267420303772 0.0 0.0274543776 0.0  0.01305207401985802
0.78875328669696 0.9883575936 0.06321044228854 0.0 0.0274543776 0.0  0.034813120593992615
0.78875328669696 0.9883575936 1.04095694953355 0.0 0.0274543776 0.0  -0.028622180474350792
2.91441075229088 0.9883575936 0.024267420303772 0.0 0.0274543776 0.0  0.0418797025374521
2.91441075229088 0.9883575936 0.06321044228854 0.0 0.0274543776 0.0  0.11170356011302472
2.91441075229088 0.9883575936 1.04095694953355 0.0 0.0274543776 0.0  -0.09183892172350093
15.9999493785216 0.9883575936 0.024267420303772 0.0 0.0274543776 0.0  0.04330188971348805
15.9999493785216 0.9883575936 0.06321044228854 0.0 0.0274543776 0.0  0.11549688626113276
15.9999493785216 0.9883575936 1.04095694953355 0.0 0.0274543776 0.0  -0.09495766729289289

0.78875328669696 0.9883575936 0.024267420303772 0.0 0.10144278905 0.0  0.01305207401985802
0.78875328669696 0.9883575936 0.06321044228854 0.0 0.10144278905 0.0  0.034813120593992615
0.78875328669696 0.9883575936 1.04095694953355 0.0 0.10144278905 0.0  -0.028622180474350792
2.91441075229088 0.9883575936 0.024267420303772 0.0 0.10144278905 0.0  0.0418797025374521
2.91441075229088 0.9883575936 0.06321044228854 0.0 0.10144278905 0.0  0.11170356011302472
2.91441075229088 0.9883575936 1.04095694953355 0.0 0.10144278905 0.0  -0.09183892172350093
15.9999493785216 0.9883575936 0.024267420303772 0.0 0.10144278905 0.0  0.04330188971348805
15.9999493785216 0.9883575936 0.06321044228854 0.0 0.10144278905 0.0  0.11549688626113276
15.9999493785216 0.9883575936 1.04095694953355 0.0 0.10144278905 0.0  -0.09495766729289289

0.78875328669696 0.9883575936 0.024267420303772 0.0 0.556915146 0.0  0.01305207401985802
0.78875328669696 0.9883575936 0.06321044228854 0.0 0.556915146 0.0  0.034813120593992615
0.78875328669696 0.9883575936 1.04095694953355 0.0 0.556915146 0.0  -0.028622180474350792
2.91441075229088 0.9883575936 0.024267420303772 0.0 0.556915146 0.0  0.0418797025374521
2.91441075229088 0.9883575936 0.06321044228854 0.0 0.556915146 0.0  0.11170356011302472
2.91441075229088 0.9883575936 1.04095694953355 0.0 0.556915146 0.0  -0.09183892172350093
15.9999493785216 0.9883575936 0.024267420303772 0.0 0.556915146 0.0  0.04330188971348805
15.9999493785216 0.9883575936 0.06321044228854 0.0 0.556915146 0.0  0.11549688626113276
15.9999493785216 0.9883575936 1.04095694953355 0.0 0.556915146 0.0  -0.09495766729289289

0.78875328669696 3.6519404058 0.024267420303772 0.0 0.0274543776 0.0  0.01305207401985802
0.78875328669696 3.6519404058 0.06321044228854 0.0 0.0274543776 0.0  0.034813120593992615
0.78875328669696 3.6519404058 1.04095694953355 0.0 0.0274543776 0.0  -0.028622180474350792
2.91441075229088 3.6519404058 0.024267420303772 0.0 0.0274543776 0.0  0.0418797025374521
2.91441075229088 3.6519404058 0.06321044228854 0.0 0.0274543776 0.0  0.11170356011302472
2.91441075229088 3.6519404058 1.04095694953355 0.0 0.0274543776 0.0  -0.09183892172350093
15.9999493785216 3.6519404058 0.024267420303772 0.0 0.0274543776 0.0  0.04330188971348805
15.9999493785216 3.6519404058 0.06321044228854 0.0 0.0274543776 0.0  0.11549688626113276
15.9999493785216 3.6519404058 1.04095694953355 0.0 0.0274543776 0.0  -0.09495766729289289

0.78875328669696 3.6519404058 0.024267420303772 0.0 0.10144278905 0.0  0.01305207401985802
0.78875328669696 3.6519404058 0.06321044228854 0.0 0.10144278905 0.0  0.034813120593992615
0.78875328669696 3.6519404058 1.04095694953355 0.0 0.10144278905 0.0  -0.028622180474350792
2.91441075229088 3.6519404058 0.024267420303772 0.0 0.10144278905 0.0  0.0418797025374521
2.91441075229088 3.6519404058 0.06321044228854 0.0 0.10144278905 0.0  0.11170356011302472
2.91441075229088 3.6519404058 1.04095694953355 0.0 0.10144278905 0.0  -0.09183892172350093
15.9999493785216 3.6519404058 0.024267420303772 0.0 0.10144278905 0.0  0.04330188971348805
15.9999493785216 3.6519404058 0.06321044228854 0.0 0.10144278905 0.0  0.11549688626113276
15.9999493785216 3.6519404058 1.04095694953355 0.0 0.10144278905 0.0  -0.09495766729289289

0.78875328669696 3.6519404058 0.024267420303772 0.0 0.556915146 0.0  0.01305207401985802
0.78875328669696 3.6519404058 0.06321044228854 0.0 0.556915146 0.0  0.034813120593992615
0.78875328669696 3.6519404058 1.04095694953355 0.0 0.556915146 0.0  -0.028622180474350792
2.91441075229088 3.6519404058 0.024267420303772 0.0 0.556915146 0.0  0.0418797025374521
2.91441075229088 3.6519404058 0.06321044228854 0.0 0.556915146 0.0  0.11170356011302472
2.91441075229088 3.6519404058 1.04095694953355 0.0 0.556915146 0.0  -0.09183892172350093
15.9999493785216 3.6519404058 0.024267420303772 0.0 0.556915146 0.0  0.04330188971348805
15.9999493785216 3.6519404058 0.06321044228854 0.0 0.556915146 0.0  0.11549688626113276
15.9999493785216 3.6519404058 1.04095694953355 0.0 0.556915146 0.0  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.0 0.0274543776 0.0  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0 0.0274543776 0.0  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0 0.0274543776 0.0  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0 0.0274543776 0.0  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0 0.0274543776 0.0  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0 0.0274543776 0.0  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0 0.0274543776 0.0  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0 0.0274543776 0.0  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0 0.0274543776 0.0  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.0 0.10144278905 0.0  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0 0.10144278905 0.0  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0 0.10144278905 0.0  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0 0.10144278905 0.0  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0 0.10144278905 0.0  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0 0.10144278905 0.0  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0 0.10144278905 0.0  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0 0.10144278905 0.0  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0 0.10144278905 0.0  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.0 0.556915146 0.0  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0 0.556915146 0.0  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0 0.556915146 0.0  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0 0.556915146 0.0  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0 0.556915146 0.0  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0 0.556915146 0.0  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0 0.556915146 0.0  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0 0.556915146 0.0  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0 0.556915146 0.0  -0.09495766729289289

0.78875328669696 0.9883575936 0.04428116563104 0.0 0.0274543776 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.04428116563104 0.0 0.0274543776 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.04428116563104 0.0 0.0274543776 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.04428116563104 0.0 0.10144278905 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.04428116563104 0.0 0.10144278905 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.04428116563104 0.0 0.10144278905 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.04428116563104 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.04428116563104 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.04428116563104 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.163617074458745 0.0 0.0274543776 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.0 0.0274543776 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.0 0.0274543776 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.163617074458745 0.0 0.10144278905 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.0 0.10144278905 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.0 0.10144278905 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.163617074458745 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.0 0.0274543776 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.0 0.0274543776 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.0 0.0274543776 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.0 0.10144278905 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.0 0.10144278905 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.0 0.10144278905 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.04428116563104 0.0 0.0274543776 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.04428116563104 0.0 0.0274543776 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.04428116563104 0.0 0.0274543776 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.04428116563104 0.0 0.10144278905 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.04428116563104 0.0 0.10144278905 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.04428116563104 0.0 0.10144278905 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.04428116563104 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.04428116563104 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.04428116563104 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.163617074458745 0.0 0.0274543776 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.163617074458745 0.0 0.0274543776 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.163617074458745 0.0 0.0274543776 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.163617074458745 0.0 0.10144278905 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.163617074458745 0.0 0.10144278905 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.163617074458745 0.0 0.10144278905 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.163617074458745 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.163617074458745 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.163617074458745 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.8982484389834 0.0 0.0274543776 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.8982484389834 0.0 0.0274543776 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.8982484389834 0.0 0.0274543776 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.8982484389834 0.0 0.10144278905 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.8982484389834 0.0 0.10144278905 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.8982484389834 0.0 0.10144278905 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.8982484389834 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.8982484389834 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.8982484389834 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.04428116563104 0.0 0.0274543776 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.04428116563104 0.0 0.0274543776 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.04428116563104 0.0 0.0274543776 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.04428116563104 0.0 0.10144278905 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.04428116563104 0.0 0.10144278905 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.04428116563104 0.0 0.10144278905 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.04428116563104 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.04428116563104 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.04428116563104 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.163617074458745 0.0 0.0274543776 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.163617074458745 0.0 0.0274543776 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.163617074458745 0.0 0.0274543776 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.163617074458745 0.0 0.10144278905 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.163617074458745 0.0 0.10144278905 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.163617074458745 0.0 0.10144278905 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.163617074458745 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.163617074458745 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.163617074458745 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.0 0.0274543776 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.0 0.0274543776 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.0 0.0274543776 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.0 0.10144278905 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.0 0.10144278905 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.0 0.10144278905 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.0 0.556915146 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.0 0.556915146 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.0 0.556915146 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.024267420303772 0.0274543776 0.0 0.0  0.01305207401985802
0.78875328669696 0.9883575936 0.06321044228854 0.0274543776 0.0 0.0  0.034813120593992615
0.78875328669696 0.9883575936 1.04095694953355 0.0274543776 0.0 0.0  -0.028622180474350792
2.91441075229088 0.9883575936 0.024267420303772 0.0274543776 0.0 0.0  0.0418797025374521
2.91441075229088 0.9883575936 0.06321044228854 0.0274543776 0.0 0.0  0.11170356011302472
2.91441075229088 0.9883575936 1.04095694953355 0.0274543776 0.0 0.0  -0.09183892172350093
15.9999493785216 0.9883575936 0.024267420303772 0.0274543776 0.0 0.0  0.04330188971348805
15.9999493785216 0.9883575936 0.06321044228854 0.0274543776 0.0 0.0  0.11549688626113276
15.9999493785216 0.9883575936 1.04095694953355 0.0274543776 0.0 0.0  -0.09495766729289289

0.78875328669696 0.9883575936 0.024267420303772 0.10144278905 0.0 0.0  0.01305207401985802
0.78875328669696 0.9883575936 0.06321044228854 0.10144278905 0.0 0.0  0.034813120593992615
0.78875328669696 0.9883575936 1.04095694953355 0.10144278905 0.0 0.0  -0.028622180474350792
2.91441075229088 0.9883575936 0.024267420303772 0.10144278905 0.0 0.0  0.0418797025374521
2.91441075229088 0.9883575936 0.06321044228854 0.10144278905 0.0 0.0  0.11170356011302472
2.91441075229088 0.9883575936 1.04095694953355 0.10144278905 0.0 0.0  -0.09183892172350093
15.9999493785216 0.9883575936 0.024267420303772 0.10144278905 0.0 0.0  0.04330188971348805
15.9999493785216 0.9883575936 0.06321044228854 0.10144278905 0.0 0.0  0.11549688626113276
15.9999493785216 0.9883575936 1.04095694953355 0.10144278905 0.0 0.0  -0.09495766729289289

0.78875328669696 0.9883575936 0.024267420303772 0.556915146 0.0 0.0  0.01305207401985802
0.78875328669696 0.9883575936 0.06321044228854 0.556915146 0.0 0.0  0.034813120593992615
0.78875328669696 0.9883575936 1.04095694953355 0.556915146 0.0 0.0  -0.028622180474350792
2.91441075229088 0.9883575936 0.024267420303772 0.556915146 0.0 0.0  0.0418797025374521
2.91441075229088 0.9883575936 0.06321044228854 0.556915146 0.0 0.0  0.11170356011302472
2.91441075229088 0.9883575936 1.04095694953355 0.556915146 0.0 0.0  -0.09183892172350093
15.9999493785216 0.9883575936 0.024267420303772 0.556915146 0.0 0.0  0.04330188971348805
15.9999493785216 0.9883575936 0.06321044228854 0.556915146 0.0 0.0  0.11549688626113276
15.9999493785216 0.9883575936 1.04095694953355 0.556915146 0.0 0.0  -0.09495766729289289

0.78875328669696 3.6519404058 0.024267420303772 0.0274543776 0.0 0.0  0.01305207401985802
0.78875328669696 3.6519404058 0.06321044228854 0.0274543776 0.0 0.0  0.034813120593992615
0.78875328669696 3.6519404058 1.04095694953355 0.0274543776 0.0 0.0  -0.028622180474350792
2.91441075229088 3.6519404058 0.024267420303772 0.0274543776 0.0 0.0  0.0418797025374521
2.91441075229088 3.6519404058 0.06321044228854 0.0274543776 0.0 0.0  0.11170356011302472
2.91441075229088 3.6519404058 1.04095694953355 0.0274543776 0.0 0.0  -0.09183892172350093
15.9999493785216 3.6519404058 0.024267420303772 0.0274543776 0.0 0.0  0.04330188971348805
15.9999493785216 3.6519404058 0.06321044228854 0.0274543776 0.0 0.0  0.11549688626113276
15.9999493785216 3.6519404058 1.04095694953355 0.0274543776 0.0 0.0  -0.09495766729289289

0.78875328669696 3.6519404058 0.024267420303772 0.10144278905 0.0 0.0  0.01305207401985802
0.78875328669696 3.6519404058 0.06321044228854 0.10144278905 0.0 0.0  0.034813120593992615
0.78875328669696 3.6519404058 1.04095694953355 0.10144278905 0.0 0.0  -0.028622180474350792
2.91441075229088 3.6519404058 0.024267420303772 0.10144278905 0.0 0.0  0.0418797025374521
2.91441075229088 3.6519404058 0.06321044228854 0.10144278905 0.0 0.0  0.11170356011302472
2.91441075229088 3.6519404058 1.04095694953355 0.10144278905 0.0 0.0  -0.09183892172350093
15.9999493785216 3.6519404058 0.024267420303772 0.10144278905 0.0 0.0  0.04330188971348805
15.9999493785216 3.6519404058 0.06321044228854 0.10144278905 0.0 0.0  0.11549688626113276
15.9999493785216 3.6519404058 1.04095694953355 0.10144278905 0.0 0.0  -0.09495766729289289

0.78875328669696 3.6519404058 0.024267420303772 0.556915146 0.0 0.0  0.01305207401985802
0.78875328669696 3.6519404058 0.06321044228854 0.556915146 0.0 0.0  0.034813120593992615
0.78875328669696 3.6519404058 1.04095694953355 0.556915146 0.0 0.0  -0.028622180474350792
2.91441075229088 3.6519404058 0.024267420303772 0.556915146 0.0 0.0  0.0418797025374521
2.91441075229088 3.6519404058 0.06321044228854 0.556915146 0.0 0.0  0.11170356011302472
2.91441075229088 3.6519404058 1.04095694953355 0.556915146 0.0 0.0  -0.09183892172350093
15.9999493785216 3.6519404058 0.024267420303772 0.556915146 0.0 0.0  0.04330188971348805
15.9999493785216 3.6519404058 0.06321044228854 0.556915146 0.0 0.0  0.11549688626113276
15.9999493785216 3.6519404058 1.04095694953355 0.556915146 0.0 0.0  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.0274543776 0.0 0.0  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.0274543776 0.0 0.0  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.0274543776 0.0 0.0  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.0274543776 0.0 0.0  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.0274543776 0.0 0.0  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.0274543776 0.0 0.0  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.0274543776 0.0 0.0  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.0274543776 0.0 0.0  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.0274543776 0.0 0.0  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.10144278905 0.0 0.0  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.10144278905 0.0 0.0  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.10144278905 0.0 0.0  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.10144278905 0.0 0.0  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.10144278905 0.0 0.0  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.10144278905 0.0 0.0  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.10144278905 0.0 0.0  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.10144278905 0.0 0.0  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.10144278905 0.0 0.0  -0.09495766729289289

0.78875328669696 20.048945256 0.024267420303772 0.556915146 0.0 0.0  0.01305207401985802
0.78875328669696 20.048945256 0.06321044228854 0.556915146 0.0 0.0  0.034813120593992615
0.78875328669696 20.048945256 1.04095694953355 0.556915146 0.0 0.0  -0.028622180474350792
2.91441075229088 20.048945256 0.024267420303772 0.556915146 0.0 0.0  0.0418797025374521
2.91441075229088 20.048945256 0.06321044228854 0.556915146 0.0 0.0  0.11170356011302472
2.91441075229088 20.048945256 1.04095694953355 0.556915146 0.0 0.0  -0.09183892172350093
15.9999493785216 20.048945256 0.024267420303772 0.556915146 0.0 0.0  0.04330188971348805
15.9999493785216 20.048945256 0.06321044228854 0.556915146 0.0 0.0  0.11549688626113276
15.9999493785216 20.048945256 1.04095694953355 0.556915146 0.0 0.0  -0.09495766729289289

0.78875328669696 0.9883575936 0.04428116563104 0.0274543776 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.04428116563104 0.0274543776 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.04428116563104 0.0274543776 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.04428116563104 0.10144278905 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.04428116563104 0.10144278905 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.04428116563104 0.10144278905 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.04428116563104 0.556915146 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.04428116563104 0.556915146 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.04428116563104 0.556915146 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.163617074458745 0.0274543776 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.0274543776 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.0274543776 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.163617074458745 0.10144278905 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.10144278905 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.10144278905 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.163617074458745 0.556915146 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.163617074458745 0.556915146 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.163617074458745 0.556915146 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.0274543776 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.0274543776 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.0274543776 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.10144278905 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.10144278905 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.10144278905 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.8982484389834 0.556915146 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.8982484389834 0.556915146 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.8982484389834 0.556915146 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.04428116563104 0.0274543776 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.04428116563104 0.0274543776 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.04428116563104 0.0274543776 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.04428116563104 0.10144278905 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.04428116563104 0.10144278905 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.04428116563104 0.10144278905 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.04428116563104 0.556915146 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.04428116563104 0.556915146 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.04428116563104 0.556915146 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.163617074458745 0.0274543776 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.163617074458745 0.0274543776 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.163617074458745 0.0274543776 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.163617074458745 0.10144278905 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.163617074458745 0.10144278905 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.163617074458745 0.10144278905 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.163617074458745 0.556915146 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.163617074458745 0.556915146 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.163617074458745 0.556915146 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.8982484389834 0.0274543776 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.8982484389834 0.0274543776 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.8982484389834 0.0274543776 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.8982484389834 0.10144278905 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.8982484389834 0.10144278905 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.8982484389834 0.10144278905 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.8982484389834 0.556915146 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.8982484389834 0.556915146 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.8982484389834 0.556915146 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.04428116563104 0.0274543776 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.04428116563104 0.0274543776 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.04428116563104 0.0274543776 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.04428116563104 0.10144278905 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.04428116563104 0.10144278905 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.04428116563104 0.10144278905 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.04428116563104 0.556915146 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.04428116563104 0.556915146 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.04428116563104 0.556915146 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.163617074458745 0.0274543776 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.163617074458745 0.0274543776 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.163617074458745 0.0274543776 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.163617074458745 0.10144278905 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.163617074458745 0.10144278905 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.163617074458745 0.10144278905 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.163617074458745 0.556915146 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.163617074458745 0.556915146 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.163617074458745 0.556915146 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.0274543776 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.0274543776 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.0274543776 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.10144278905 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.10144278905 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.10144278905 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.8982484389834 0.556915146 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.8982484389834 0.556915146 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.8982484389834 0.556915146 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.54164990448 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.54164990448 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.54164990448 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 1.4108598936 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 1.4108598936 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 1.4108598936 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 23.234205582 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 23.234205582 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 23.234205582 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.54164990448 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.54164990448 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.54164990448 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 1.4108598936 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 1.4108598936 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 1.4108598936 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 23.234205582 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 23.234205582 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 23.234205582 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.54164990448 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.54164990448 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.54164990448 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 1.4108598936 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 1.4108598936 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 1.4108598936 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 23.234205582 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 23.234205582 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 23.234205582 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 0.9883575936 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 0.9883575936 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 0.9883575936 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 3.6519404058 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 3.6519404058 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 3.6519404058 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 0.9883575936 20.048945256 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 0.9883575936 20.048945256 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 0.9883575936 20.048945256 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 0.9883575936 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 0.9883575936 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 0.9883575936 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 3.6519404058 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 3.6519404058 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 3.6519404058 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 3.6519404058 20.048945256 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 3.6519404058 20.048945256 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 3.6519404058 20.048945256 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 0.9883575936 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 0.9883575936 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 0.9883575936 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 3.6519404058 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 3.6519404058 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 3.6519404058 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 20.048945256 20.048945256 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 20.048945256 20.048945256 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 20.048945256 20.048945256 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 1.21045252663296 0.024267420303772 0.0 0.0 0.0  0.01305207401985802
0.78875328669696 1.21045252663296 0.06321044228854 0.0 0.0 0.0  0.034813120593992615
0.78875328669696 1.21045252663296 1.04095694953355 0.0 0.0 0.0  -0.028622180474350792
2.91441075229088 1.21045252663296 0.024267420303772 0.0 0.0 0.0  0.0418797025374521
2.91441075229088 1.21045252663296 0.06321044228854 0.0 0.0 0.0  0.11170356011302472
2.91441075229088 1.21045252663296 1.04095694953355 0.0 0.0 0.0  -0.09183892172350093
15.9999493785216 1.21045252663296 0.024267420303772 0.0 0.0 0.0  0.04330188971348805
15.9999493785216 1.21045252663296 0.06321044228854 0.0 0.0 0.0  0.11549688626113276
15.9999493785216 1.21045252663296 1.04095694953355 0.0 0.0 0.0  -0.09495766729289289

0.78875328669696 4.47257199209888 0.024267420303772 0.0 0.0 0.0  0.01305207401985802
0.78875328669696 4.47257199209888 0.06321044228854 0.0 0.0 0.0  0.034813120593992615
0.78875328669696 4.47257199209888 1.04095694953355 0.0 0.0 0.0  -0.028622180474350792
2.91441075229088 4.47257199209888 0.024267420303772 0.0 0.0 0.0  0.0418797025374521
2.91441075229088 4.47257199209888 0.06321044228854 0.0 0.0 0.0  0.11170356011302472
2.91441075229088 4.47257199209888 1.04095694953355 0.0 0.0 0.0  -0.09183892172350093
15.9999493785216 4.47257199209888 0.024267420303772 0.0 0.0 0.0  0.04330188971348805
15.9999493785216 4.47257199209888 0.06321044228854 0.0 0.0 0.0  0.11549688626113276
15.9999493785216 4.47257199209888 1.04095694953355 0.0 0.0 0.0  -0.09495766729289289

0.78875328669696 24.5541660210816 0.024267420303772 0.0 0.0 0.0  0.01305207401985802
0.78875328669696 24.5541660210816 0.06321044228854 0.0 0.0 0.0  0.034813120593992615
0.78875328669696 24.5541660210816 1.04095694953355 0.0 0.0 0.0  -0.028622180474350792
2.91441075229088 24.5541660210816 0.024267420303772 0.0 0.0 0.0  0.0418797025374521
2.91441075229088 24.5541660210816 0.06321044228854 0.0 0.0 0.0  0.11170356011302472
2.91441075229088 24.5541660210816 1.04095694953355 0.0 0.0 0.0  -0.09183892172350093
15.9999493785216 24.5541660210816 0.024267420303772 0.0 0.0 0.0  0.04330188971348805
15.9999493785216 24.5541660210816 0.06321044228854 0.0 0.0 0.0  0.11549688626113276
15.9999493785216 24.5541660210816 1.04095694953355 0.0 0.0 0.0  -0.09495766729289289

0.78875328669696 1.21045252663296 0.04428116563104 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 1.21045252663296 0.04428116563104 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 1.21045252663296 0.04428116563104 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 1.21045252663296 0.163617074458745 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 1.21045252663296 0.163617074458745 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 1.21045252663296 0.163617074458745 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 1.21045252663296 0.8982484389834 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 1.21045252663296 0.8982484389834 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 1.21045252663296 0.8982484389834 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 4.47257199209888 0.04428116563104 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 4.47257199209888 0.04428116563104 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 4.47257199209888 0.04428116563104 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 4.47257199209888 0.163617074458745 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 4.47257199209888 0.163617074458745 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 4.47257199209888 0.163617074458745 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 4.47257199209888 0.8982484389834 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 4.47257199209888 0.8982484389834 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 4.47257199209888 0.8982484389834 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 24.5541660210816 0.04428116563104 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 24.5541660210816 0.04428116563104 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 24.5541660210816 0.04428116563104 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 24.5541660210816 0.163617074458745 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 24.5541660210816 0.163617074458745 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 24.5541660210816 0.163617074458745 0.0 0.0 0.0  0.35548333352314626

0.78875328669696 24.5541660210816 0.8982484389834 0.0 0.0 0.0  0.10714993762788919
2.91441075229088 24.5541660210816 0.8982484389834 0.0 0.0 0.0  0.3438080038417802
15.9999493785216 24.5541660210816 0.8982484389834 0.0 0.0 0.0  0.35548333352314626

0.9883575936 0.9883575936 0.024267420303772 0.0 0.0 0.0  0.121811307676028
0.9883575936 0.9883575936 0.06321044228854 0.0 0.0 0.0  0.32490098794916505
0.9883575936 0.9883575936 1.04095694953355 0.0 0.0 0.0  -0.267122698416774

0.9883575936 3.6519404058 0.024267420303772 0.0 0.0 0.0  0.121811307676028
0.9883575936 3.6519404058 0.06321044228854 0.0 0.0 0.0  0.32490098794916505
0.9883575936 3.6519404058 1.04095694953355 0.0 0.0 0.0  -0.267122698416774

0.9883575936 20.048945256 0.024267420303772 0.0 0.0 0.0  0.121811307676028
0.9883575936 20.048945256 0.06321044228854 0.0 0.0 0.0  0.32490098794916505
0.9883575936 20.048945256 1.04095694953355 0.0 0.0 0.0  -0.267122698416774

3.6519404058 3.6519404058 0.024267420303772 0.0 0.0 0.0  0.121811307676028
3.6519404058 3.6519404058 0.06321044228854 0.0 0.0 0.0  0.32490098794916505
3.6519404058 3.6519404058 1.04095694953355 0.0 0.0 0.0  -0.267122698416774

3.6519404058 20.048945256 0.024267420303772 0.0 0.0 0.0  0.121811307676028
3.6519404058 20.048945256 0.06321044228854 0.0 0.0 0.0  0.32490098794916505
3.6519404058 20.048945256 1.04095694953355 0.0 0.0 0.0  -0.267122698416774

20.048945256 20.048945256 0.024267420303772 0.0 0.0 0.0  0.121811307676028
20.048945256 20.048945256 0.06321044228854 0.0 0.0 0.0  0.32490098794916505
20.048945256 20.048945256 1.04095694953355 0.0 0.0 0.0  -0.267122698416774

0.9883575936 0.9883575936 0.04428116563104 0.0 0.0 0.0  1.0

0.9883575936 0.9883575936 0.163617074458745 0.0 0.0 0.0  1.0

0.9883575936 0.9883575936 0.8982484389834 0.0 0.0 0.0  1.0

0.9883575936 3.6519404058 0.04428116563104 0.0 0.0 0.0  1.0

0.9883575936 3.6519404058 0.163617074458745 0.0 0.0 0.0  1.0

0.9883575936 3.6519404058 0.8982484389834 0.0 0.0 0.0  1.0

0.9883575936 20.048945256 0.04428116563104 0.0 0.0 0.0  1.0

0.9883575936 20.048945256 0.163617074458745 0.0 0.0 0.0  1.0

0.9883575936 20.048945256 0.8982484389834 0.0 0.0 0.0  1.0

3.6519404058 3.6519404058 0.04428116563104 0.0 0.0 0.0  1.0

3.6519404058 3.6519404058 0.163617074458745 0.0 0.0 0.0  1.0

3.6519404058 3.6519404058 0.8982484389834 0.0 0.0 0.0  1.0

3.6519404058 20.048945256 0.04428116563104 0.0 0.0 0.0  1.0

3.6519404058 20.048945256 0.163617074458745 0.0 0.0 0.0  1.0

3.6519404058 20.048945256 0.8982484389834 0.0 0.0 0.0  1.0

20.048945256 20.048945256 0.04428116563104 0.0 0.0 0.0  1.0

20.048945256 20.048945256 0.163617074458745 0.0 0.0 0.0  1.0

20.048945256 20.048945256 0.8982484389834 0.0 0.0 0.0  1.0


